The Non-Planar Four-Point Integrand and Konishi Dimension in N=4 Super Yang-Mills Theory at Five Loops

We compute the complete non-planar integrand for the correlation function of four lightest scalar operators in N=4 super Yang-Mills theory at five-loop order. This is equivalent to the super-correlator of nine stress-tensor multiplets in the self-dual theory. Starting with an ansatz of f-graphs, we impose constraints from light-cone limits, and fix the remaining freedom by using the reformulation of the theory in twistor space. We develop an efficient GPU-based algorithm for the numerical evaluation of the twistor rules. Our result for the integrand suggests a sharpened $f$-graph genus conjecture. As an application, we extract the five-loop non-planar anomalous dimension of the Konishi operator, whose 1/N_c^2 term is entirely given in terms of odd zeta values of transcendentality five and higher. Our code and result are provided in ancillary files.

==> anc/code/00-README.txt <==
This code is part of the paper

"The Non-Planar Four-Point Integrand and Konishi Dimension
in N=4 Super Yang-Mills Theory at Five Loops"
by Till Bargheer and Albert Bekov.

Running the .m and .py files in lexicographical order produces the
twistor expression for the non-planar five-loop integrand and evaluates it numerically over a finite field.

The folder data/sage contains the five- to nine-point skeleton graphs obtained with Sage as follows:

 g for g in graphs(4+l)
   if all(g.degree(v) > 1
          for v in g.vertices())
      and g.size() == 4+2l
      and g.is_connected()

The files 01 to 03 produce the twistor expression and stores its components in different files in data/.
The file 04 produces kinematic points and evaluates the R-factors.
The file 05 evaluates the prefactor, that is independet of the Grassmann numbers, for one numerical point.
The file 06 creates the tensors relevent for the Grassmann contraction.
The file 07 evaluates the Grassmann contractions of a batch of graphs for one numerical point on a GPU.
The file 08 multiplies and sums the outputs of 05 and 07 which yields a final numerical evaluation of the integrand.


==> anc/code/01-skeletonGraphs.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


(*Set loop order*)
l = 5;


(* ::Subsection:: *)
(*Definitions*)


SetAttributes[d,Orderless]
SetAttributes[x,Orderless]
SetAttributes[y,Orderless]


(*Converts graphs from Sage to skeleton graphs of the form d[i,j]*R[i,{Subscript[j, 1],...,Subscript[j, n]}]*)
convertGraphs[path_, n_] := Module[{graphs}, 
	graphs = ToExpression@StringReplace[Import[path,"List"], {", None" -> "", "(" -> "{", ")" -> "}","[" -> "{", "]" -> "}", ", }" -> "}", "0"->ToString[n]}];
	Table[Times@@(graph//MapApply[d])Product[graph //Cases[{i_,j_}/;MemberQ[{i,j},k]]//Flatten//DeleteCases[k]//Sort//R[k,#]&,{k,n}], {graph,graphs}]
]


(* ::Subsection:: *)
(*Convert Sage Graphs*)


n = 4 + l;
convertGraphs["data/sage/graph"<>ToString[n]<>"p.txt", n];
%//Length
Export["data/graphs/skeletonGraphs"<>ToString[n]<>"p.mx", %%]





==> anc/code/02-constructPrefactors.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


(*Set loop order*)
l = 5;


(* ::Subsection:: *)
(*Definitions*)


SetAttributes[d,Orderless]
SetAttributes[x,Orderless]
SetAttributes[y,Orderless]


(*These functions create all possible ribbon graphs from one given skeleton graph.
The color structure of each ribbon graph is computed via trace identities and subsequently canonacilzed to a single representative,
such that each skeleton graph is dressed by a prefactor.*)

traceRules = {tr[_,_] -> N C, tr[_]-> 0, tr[] -> N, 
	rest_. tr[i1___,a_,a_,i3___] :> rest C tr[i1,i3], 
	rest_. tr[i1___,a_,i2___,a_,i3___] :> rest tr[i1,i3]tr[i2]-rest/N tr[i1,i2,i3], 
	rest_. tr[i1___,a_,i2___]tr[i3___,a_,i4___] :> rest tr[i1,i4,i3,i2]-rest/N tr[i1,i2]tr[i3,i4], 
	rest_. tr[i1_,i2__]^2/;FreeQ[{i2},i1] :> rest tr[i2,i2]-rest/N tr[i2]^2};

quotientGroup[n_]:=quotientGroup[n] = RightCosetRepresentative[CyclicGroup[n], #] & /@ GroupElements[SymmetricGroup[n]] //DeleteDuplicates;

prefactorGraph[graph_, l_] := Module[{allRibbon, traceProduct, sigmaQuotient}, 
 allRibbon = graph /. R[i_,list_]/;Length[list]>2 :> With[{n=Length[list]}, Permute[list,#]&/@quotientGroup[n] //Map[R[i,#]&]//Apply[Plus]] //
 Expand //Apply[List];
 sigmaQuotient = (graph/allRibbon) /. R[i_,list_]:> Product[s[i,list[[k]],If[k==Length[list],list[[1]],list[[k+1]]]] /. s[a_,b_,c_]:>Signature[{b,c}]s@@Join[{a},Sort[{b,c}]],{k,Length[list]}];
 traceProduct = Table[ribbon /. d[i_,j_]:>\[Delta][a[i,j],a[j,i]] /. R[i_,legs_]:>(Table[a[i,k],{k,legs}]//If[Length[legs]==2,\[Delta]@@#,tr@@#]&)//# //. a_ \[Delta][i_,j_]:> (a /. i:>j) &, {ribbon,allRibbon}];
 traceProduct = traceProduct //. traceRules;
 traceProduct = traceProduct/C/N^(l+1) //Expand //# /. C->(N^2-1)/N & //Expand //# /. N -> N/Sqrt[g] /. g^n_. :> If[l<=3, 0, If[n==1, 1, 0]]&;
 traceProduct . sigmaQuotient
 ];


(* ::Subsection:: *)
(*Construct prefactors*)


n = 4 + l;


graphs = Import["data/graphs/skeletonGraphs"<>ToString[n]<>"p.mx"];
totalNum = graphs //Length;


ParallelTable[
	Print["Compute prefactor of graph "<>ToString[i]<>" / "<>ToString[totalNum]];
	Export["data/prefactor/prefactor"<>ToString[l]<>"L"<>ToString[i]<>".mx", prefactorGraph[graphs[[i]], l]];
, {i, totalNum}, Method->"FinestGrained"];


ParallelTable[If[Import["data/prefactor/prefactor"<>ToString[l]<>"L"<>ToString[i]<>".mx"]===0, i, 0], {i, totalNum}]//DeleteCases[0]
Export["data/graphs/nullGraphs"<>ToString[n]<>"p.mx", %]



==> anc/code/03-applyFeynmanRules.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


(*Set loop order*)
l = 5;


(* ::Subsection:: *)
(*Definitions*)


SetAttributes[d,Orderless]
SetAttributes[x,Orderless]
SetAttributes[y,Orderless]


(*The following functions appy the twistor Feynman rules to a given graph. Only terms are kept that do not obviously vanish due to their Grassmann dependency.*)

checkRfirst[rfunc_, l_] := Module[{head = List@@rfunc /. R[i_,j__] :> i, foot = List@@rfunc /. R[i_,j__] :> j //Flatten},
	If[Or@@Table[!MemberQ[head, i] \[And] Count[foot, i]<2, {i, 5, 4+l}], 0, rfunc]
	]
	
checkR[rfunc_, l_] := Module[{g = List@@rfunc /. R[i__] :> DeleteCases[Flatten[{i}], 1|2|3|4], c = False},
	g = NestWhile[
		Module[{rem = First@Cases[#[[2]], {a_, 2} :> a], newg}, 
			newg = DeleteCases[#[[1]], a_/;MemberQ[a, rem]]; 
			{newg, Table[{i, Count[Flatten[newg], i]}, {i, DeleteCases[First/@#[[2]], rem]}]}
		]&,
		{g, Table[{i, Count[Flatten[g], i]}, {i, 5, 4+l}]},
		Min[Last/@#[[2]]] == 2 &
	];
	c = (Min[Last/@g[[2]]] === 1);
	If[ c, 0, rfunc]
]

applyFeynmanRules[graph_, l_] := graph //checkRfirst[#, l]& \
				// # /. R[i_,list_] :> Product[R[i,{list[[1]],list[[ver]],list[[ver+1]]}],{ver,2,Length[list]-1}]& \
				// If[#===0, 0, checkR[#, l]]& \
				// # /. R[i_,list_] :> Signature[list] R[i,Sort[list]]&


(*The labels of a given graph is permuted over all inequivalent permutations. 
The output is a list of terms in which the first entry are the appearing R-Functions, the second is the sign of the term, and the third is the permutation element.*)

diffPermGraphs[graph_, l_] := Module[{g, symGroup = Permutations@Range[4+l]},
	g = graph /. R[i_, list_]/; Length[list]==2 :> 1;
	g = Table[{g /. inp:(_d|_R) :> ( inp /. Thread[Range[4+l] -> p]), p}, {p, symGroup}] //DeleteDuplicatesBy[First[#] /. _R -> 1 &];
	g = g /. {d[1,3]->0, d[1,4]->0, d[2,3]->0, d[2,4]->0} /. _d -> 1 //DeleteCases[{0,_}];
	g = g /. R[i_,list_] :> R[i,Sort[Permute[list,#]&/@GroupElements[CyclicGroup[Length[list]]]][[1]]];
	g = g //Map[{applyFeynmanRules[#[[1]], l], #[[2]]}&] //DeleteCases[{0,_}];
	g // Map[With[{sign = #[[1]] /. _R->1}, {List@@(#[[1]]/sign), sign, #[[2]]}]&]
	]


differentR[l_] := Flatten@Table[R[i,{j1,j2,j3}], {i,4+l}, {j1,4+l}, {j2, j1+1, 4+l}, {j3, j2+1, 4+l}] //Cases[R[i_,{j1_,j2_,j3_}]/;DuplicateFreeQ[{i,j1,j2,j3}]\[And]ContainsAny[{i,j1,j2,j3},Range[5,4+l]]]


(* ::Subsection:: *)
(*Apply Feynman Rules*)


n = 4 + l;


graphs = Import["data/graphs/skeletonGraphs"<>ToString[n]<>"p.mx"];
totalNum = graphs //Length
nullGraphs = Import["data/graphs/nullGraphs"<>ToString[n]<>"p.mx"]


ParallelTable[
	Print["Compute permutations of graph "<>ToString[g]<>" / "<>ToString[totalNum]];
	Module[{rReplace = differentR[l] //Thread[# -> Range[0, Length[#]-1]]&, data = diffPermGraphs[graphs[[g]], l] //Transpose}, (*Shift to python indexing starting from 0*)
		If[ data != {},
			Export["data/Rfunctions/Rfunctions"<>ToString[l]<>"L"<>ToString[g]<>".mx", data[[1]] /. rReplace];
			Export["data/signs/signs"<>ToString[l]<>"L"<>ToString[g]<>".mx", data[[2]]];
			Export["data/perms/perms"<>ToString[l]<>"L"<>ToString[g]<>".mx", data[[3]]];,
			Export["data/graphs/nullGraphs"<>ToString[n]<>"p.mx", Sort@Join[Import["data/graphs/nullGraphs"<>ToString[n]<>"p.mx"], {g}]];
		]
	]
, {g, Complement[Range[totalNum], nullGraphs]}, Method->"FinestGrained"];


Print["New null graphs: ", Complement[Import["data/graphs/nullGraphs"<>ToString[n]<>"p.mx"],nullGraphs]]


tot = ParallelTable[
	Import["data/Rfunctions/Rfunctions"<>ToString[l]<>"L"<>ToString[g]<>".mx"], 
{g, Complement[Range[totalNum], Import["data/graphs/nullGraphs"<>ToString[n]<>"p.mx"]]}] //Flatten[#,1]&;
Print["Number of terms: ", Length[%]]

If[ l < 5,
	Export["data/Rfunctions/Rfunctions"<>ToString[l]<>"Ltotal.txt", tot, "Table"],
	
	part = tot //Partition[#, UpTo[Ceiling[Length[#]/100]]]&;
	Print["Number of Partitions: ", Length[%]];
	Table[Export["data/Rfunctions/Rfunctions"<>ToString[l]<>"Ltotal"<>ToString[i]<>".txt", part[[i]], "Table"] , {i, Length[part]}];
];


==> anc/code/04-numericalPoints.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


(*Set loop order*)
l = 2;

(*Set size of finite field and specify the number of numerical points to be generated*)
p = 3361;
total = 10;


(* ::Subsection:: *)
(*Definitions*)


SetAttributes[d,Orderless]
SetAttributes[x,Orderless]
SetAttributes[y,Orderless]


(*These functions create random kinematic points in a finite field. 
A pair of points is created that is only distinguished by parity both in split signature that the R-Functions remain real.
The polarizations of the four external operators are fixed such that only y12 and y34 are non-vanishing and the R-functions are evaluated with in the given kinematics.*)

randomconfigTwistor4pt4dFF[l_, p_] := Module[
	{n = 4,
	xp = RandomInteger[{0, p-1},{4+l,4}],
	ypm = Join[{{{0,0},{0,0}}, {{2,0},{0,2}}, {{1,-1},{-1,1}}, {{1,1},{1,1}}} ,RandomInteger[{0, p-1},{l,2,2}]]+\[Alpha] RandomInteger[{0, p-1},{4+l,2,2}],
	Zstar = RandomInteger[{0, p-1},{4}],
	\[Epsilon] = {{0,1},{-1,0}},
	\[Delta] = {{1,0},{0,1}},
	xpm1,xpm2, xx1,xx2, yy, dist1, dist2, Z1, Z2, Y, \[Lambda]1, \[Lambda]denom1, \[Lambda]2, \[Lambda]denom2
 },
	xpm1 = {{#[[1]]+#[[4]],#[[2]]+#[[3]]},{#[[2]]-#[[3]],#[[1]]-#[[4]]}}&/@xp;
	xpm2 = {{#[[1]]-#[[4]],-#[[2]]-#[[3]]},{-#[[2]]+#[[3]],#[[1]]+#[[4]]}}&/@xp;
	xx1 = Table[Det[(xpm1[[i]]-xpm1[[j]])],{i,n+l},{j,n+l}] //Mod[#, p]&;
	xx2 = Table[Det[(xpm2[[i]]-xpm2[[j]])],{i,n+l},{j,n+l}] //Mod[#, p]&;
	
	yy = Table[Det[(ypm[[i]]-ypm[[j]])],{i,n+l},{j,n+l}] //Mod[#, p]&;
	dist1 = Table[x[i,j]->xx1[[i,j]],{i,n+l},{j,i+1,n+l}]//Flatten;
	dist2 = Table[x[i,j]->xx1[[i,j]],{i,n+l},{j,i+1,n+l}]//Flatten;
	
	Z1 = Table[If[k<3, xpm1[[i]][[j,k]],\[Delta][[j,k-2]]] , {i,n+l},{j,2},{k,4}];
	Z2 = Table[If[k<3, xpm2[[i]][[j,k]],\[Delta][[j,k-2]]] , {i,n+l},{j,2},{k,4}];
	Y = Table[If[k<3, ypm[[i]][[j]][[k]], \[Delta][[j,k-2]]] , {i,n+l},{j,2},{k,4}];
	
	If[ MemberQ[Flatten@Table[{xx1[[i,j]],xx2[[i,j]], yy[[i,j]]},{i,n+l},{j,i+1,n+l}], 0] \[Or] MemberQ[Flatten@Table[yy[[i,j]] /. \[Alpha]->0,{i,n+l},{j,Max[i+1, n+1],n+l}], 0], randomconfigTwistor4pt4dFF[l,p],
		
		\[Lambda]1 = Table[ If[i==j, 0, If[\[Alpha]==1, Det[Join[{Z1[[i,2]],Zstar},Z1[[j]]]], -Det[Join[{Z1[[i,1]],Zstar},Z1[[j]]]]]PowerMod[xx1[[i,j]], -1, p]], {i,n+l}, {j,n+l}, {\[Alpha],2}] //Mod[#, p]&;
		\[Lambda]denom1 = Table[If[DuplicateFreeQ[{i,j1,j2,j3}],(\[Lambda]1[[i,j1]] . \[Epsilon] . \[Lambda]1[[i,j2]] \[Lambda]1[[i,j2]] . \[Epsilon] . \[Lambda]1[[i,j3]] \[Lambda]1[[i,j3]] . \[Epsilon] . \[Lambda]1[[i,j1]])//Mod[#, p]&, a] ,{i,n+l}, {j1,n+l}, {j2,n+l}, {j3,n+l}];
		\[Lambda]2 = Table[ If[i==j, 0, If[\[Alpha]==1, Det[Join[{Z2[[i,2]],Zstar},Z2[[j]]]], -Det[Join[{Z2[[i,1]],Zstar},Z2[[j]]]]]PowerMod[xx2[[i,j]], -1, p]], {i,n+l}, {j,n+l}, {\[Alpha],2}] //Mod[#, p]&;
		\[Lambda]denom2 = Table[If[DuplicateFreeQ[{i,j1,j2,j3}],(\[Lambda]2[[i,j1]] . \[Epsilon] . \[Lambda]2[[i,j2]] \[Lambda]2[[i,j2]] . \[Epsilon] . \[Lambda]2[[i,j3]] \[Lambda]2[[i,j3]] . \[Epsilon] . \[Lambda]2[[i,j1]])//Mod[#, p]&, a] ,{i,n+l}, {j1,n+l}, {j2,n+l}, {j3,n+l}];
		
		If[MemberQ[Flatten[{\[Lambda]denom1, \[Lambda]denom2}], 0], randomconfigTwistor4pt4dFF[l, p],
			{randomconfigTwistor4ptFFxInput[l, p, yy, xx1, dist1, \[Lambda]1, \[Lambda]denom1, Y],
			randomconfigTwistor4ptFFxInput[l, p, yy, xx2, dist2, \[Lambda]2, \[Lambda]denom2, Y]}
	
		]
	]
]

randomconfigTwistor4ptFFxInput[l_, p_, yy_, xx_, dist_, \[Lambda]_, \[Lambda]denom_, Y_]:=Module[
	{prop, E, \[Psi], Rval, Rreplace, dets,
	n = 4,
	\[Epsilon] = {{0,1},{-1,0}},
	\[Delta] = {{1,0},{0,1}},
	\[Theta] = Table[th[i,a,\[Alpha]],{i,4+l},{a,2},{\[Alpha],2}]/.th[ii_,_,_]/;ii<=4->0, \[Theta]red},
	
	\[Theta]red = \[Theta]//Flatten//DeleteCases[0];
	prop = Flatten@Table[d[i, j] -> Mod[yy[[i,j]] PowerMod[xx[[i,j]],-1,p], p],{i,n+l},{j,i+1,n+l}];
	
	E = Table[ (\[Lambda][[i,j]] . \[Epsilon] . \[Theta][[i]]+\[Lambda][[j,i]] . \[Epsilon] . \[Theta][[j]]) . \[Epsilon] . {{1,0,0,0},{0,1,0,0}}, {i,n+l}, {j,n+l}];
	\[Psi] = Table[ If[i==j, 0, If[a==1, Det[Join[{Y[[i,2]],E[[i,j]]},Y[[j]]]], -Det[Join[{Y[[i,1]],E[[i,j]]},Y[[j]]]]]/yy[[i,j]]], {i,n+l}, {j,n+l}, {a,2}];

	Rval = Table[If[DuplicateFreeQ[{i,j1,j2,j3}],
				\[Lambda][[i,j1]] . \[Epsilon] . \[Lambda][[i,j2]] \[Psi][[i,j3]]+\[Lambda][[i,j2]] . \[Epsilon] . \[Lambda][[i,j3]] \[Psi][[i,j1]]+\[Lambda][[i,j3]] . \[Epsilon] . \[Lambda][[i,j1]] \[Psi][[i,j2]]//CoefficientArrays[#,\[Theta]red]&//If[Length[#]==2,Last[#],ConstantArray[0,{2,Length[\[Theta]red]}]]&//Minors[#,2]&//First// # PowerMod[\[Lambda]denom[[i,j1,j2,j3]], -1, p]&
			 ,0]
		,{i,n+l}, {j1,n+l}, {j2,n+l}, {j3,n+l}];
	
	Rreplace = Table[If[DuplicateFreeQ[{i,j1,j2,j3}]\[And]ContainsAny[{i,j1,j2,j3},Range[n+1,n+l]],
	R[i,{j1,j2,j3}]->(Rval[[i,j1,j2,j3]] /. {\[Alpha]->0} /. Rational[g_, f_]:> g PowerMod[f, -1, p] //Mod[#, p]&),0],{i,n+l}, {j1,n+l}, {j2,j1+1,n+l}, {j3,j2+1,n+l}]//Flatten//DeleteCases[0];
	
	dets = Flatten@Table[If[DuplicateFreeQ[{i,j,k}], s[i,j,k] -> Mod[Det[{\[Lambda][[i,j]], \[Lambda][[i,k]]}], p], 0] , {i, n+l}, {j, n+l}, {k, j+1, n+l}] //DeleteCases[0];
	
	Join[dist, prop, dets, Rreplace] /. {\[Alpha]->0}

]


exportRandomPoints[l_, label_, p_] := Module[{rnd = randomconfigTwistor4pt4dFF[l, p] /. Rule -> rule},
	Export["data/points/rndPointX"<>ToString[l]<>"L"<>ToString[2label-1]<>"FF4d.mx", DeleteCases[rnd[[1]], rule[R[__],_]] ];
	Export["data/points/rndPointR"<>ToString[l]<>"L"<>ToString[2label-1]<>"FF4d.txt", Cases[rnd[[1]], rule[R[__],a_] -> a], "Table"];
	Export["data/points/rndPointX"<>ToString[l]<>"L"<>ToString[2label]<>"FF4d.mx", DeleteCases[rnd[[2]], rule[R[__],_]] ];
	Export["data/points/rndPointR"<>ToString[l]<>"L"<>ToString[2label]<>"FF4d.txt", Cases[rnd[[2]], rule[R[__],a_] -> a], "Table"];
]


(* ::Subsection:: *)
(*Create numerical points*)


ParallelTable[
	Print["Creating kinematic point "<>ToString[i]<>" / "<>ToString[total]];
	exportRandomPoints[l, i, p]
, {i, total}];





==> anc/code/04-randomKinematicPoints.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


(*Set loop order*)
l = 5;

(*Set size of finite field and specify the number of numerical points to be generated*)
p = 3361;
total = 10;


(* ::Subsection:: *)
(*Definitions*)


SetAttributes[d,Orderless]
SetAttributes[x,Orderless]
SetAttributes[y,Orderless]


(*These functions create random kinematic points in a finite field. 
A pair of points is created that is only distinguished by parity both in split signature that the R-Functions remain real.
The polarizations of the four external operators are fixed such that only y12 and y34 are non-vanishing and the R-functions are evaluated with in the given kinematics.*)

randomconfigTwistor4pt4dFF[l_, p_] := Module[
	{n = 4,
	xp = RandomInteger[{0, p-1},{4+l,4}],
	ypm = Join[{{{0,0},{0,0}}, {{2,0},{0,2}}, {{1,-1},{-1,1}}, {{1,1},{1,1}}} ,RandomInteger[{0, p-1},{l,2,2}]]+\[Alpha] RandomInteger[{0, p-1},{4+l,2,2}],
	Zstar = RandomInteger[{0, p-1},{4}],
	\[Epsilon] = {{0,1},{-1,0}},
	\[Delta] = {{1,0},{0,1}},
	xpm1,xpm2, xx1,xx2, yy, dist1, dist2, Z1, Z2, Y, \[Lambda]1, \[Lambda]denom1, \[Lambda]2, \[Lambda]denom2
 },
	xpm1 = {{#[[1]]+#[[4]],#[[2]]+#[[3]]},{#[[2]]-#[[3]],#[[1]]-#[[4]]}}&/@xp;
	xpm2 = {{#[[1]]-#[[4]],-#[[2]]-#[[3]]},{-#[[2]]+#[[3]],#[[1]]+#[[4]]}}&/@xp;
	xx1 = Table[Det[(xpm1[[i]]-xpm1[[j]])],{i,n+l},{j,n+l}] //Mod[#, p]&;
	xx2 = Table[Det[(xpm2[[i]]-xpm2[[j]])],{i,n+l},{j,n+l}] //Mod[#, p]&;
	
	yy = Table[Det[(ypm[[i]]-ypm[[j]])],{i,n+l},{j,n+l}] //Mod[#, p]&;
	dist1 = Table[x[i,j]->xx1[[i,j]],{i,n+l},{j,i+1,n+l}]//Flatten;
	dist2 = Table[x[i,j]->xx1[[i,j]],{i,n+l},{j,i+1,n+l}]//Flatten;
	
	Z1 = Table[If[k<3, xpm1[[i]][[j,k]],\[Delta][[j,k-2]]] , {i,n+l},{j,2},{k,4}];
	Z2 = Table[If[k<3, xpm2[[i]][[j,k]],\[Delta][[j,k-2]]] , {i,n+l},{j,2},{k,4}];
	Y = Table[If[k<3, ypm[[i]][[j]][[k]], \[Delta][[j,k-2]]] , {i,n+l},{j,2},{k,4}];
	
	If[ MemberQ[Flatten@Table[{xx1[[i,j]],xx2[[i,j]], yy[[i,j]]},{i,n+l},{j,i+1,n+l}], 0] \[Or] MemberQ[Flatten@Table[yy[[i,j]] /. \[Alpha]->0,{i,n+l},{j,Max[i+1, n+1],n+l}], 0], randomconfigTwistor4pt4dFF[l,p],
		
		\[Lambda]1 = Table[ If[i==j, 0, If[\[Alpha]==1, Det[Join[{Z1[[i,2]],Zstar},Z1[[j]]]], -Det[Join[{Z1[[i,1]],Zstar},Z1[[j]]]]]PowerMod[xx1[[i,j]], -1, p]], {i,n+l}, {j,n+l}, {\[Alpha],2}] //Mod[#, p]&;
		\[Lambda]denom1 = Table[If[DuplicateFreeQ[{i,j1,j2,j3}],(\[Lambda]1[[i,j1]] . \[Epsilon] . \[Lambda]1[[i,j2]] \[Lambda]1[[i,j2]] . \[Epsilon] . \[Lambda]1[[i,j3]] \[Lambda]1[[i,j3]] . \[Epsilon] . \[Lambda]1[[i,j1]])//Mod[#, p]&, a] ,{i,n+l}, {j1,n+l}, {j2,n+l}, {j3,n+l}];
		\[Lambda]2 = Table[ If[i==j, 0, If[\[Alpha]==1, Det[Join[{Z2[[i,2]],Zstar},Z2[[j]]]], -Det[Join[{Z2[[i,1]],Zstar},Z2[[j]]]]]PowerMod[xx2[[i,j]], -1, p]], {i,n+l}, {j,n+l}, {\[Alpha],2}] //Mod[#, p]&;
		\[Lambda]denom2 = Table[If[DuplicateFreeQ[{i,j1,j2,j3}],(\[Lambda]2[[i,j1]] . \[Epsilon] . \[Lambda]2[[i,j2]] \[Lambda]2[[i,j2]] . \[Epsilon] . \[Lambda]2[[i,j3]] \[Lambda]2[[i,j3]] . \[Epsilon] . \[Lambda]2[[i,j1]])//Mod[#, p]&, a] ,{i,n+l}, {j1,n+l}, {j2,n+l}, {j3,n+l}];
		
		If[MemberQ[Flatten[{\[Lambda]denom1, \[Lambda]denom2}], 0], randomconfigTwistor4pt4dFF[l, p],
			{randomconfigTwistor4ptFFxInput[l, p, yy, xx1, dist1, \[Lambda]1, \[Lambda]denom1, Y],
			randomconfigTwistor4ptFFxInput[l, p, yy, xx2, dist2, \[Lambda]2, \[Lambda]denom2, Y]}
	
		]
	]
]

randomconfigTwistor4ptFFxInput[l_, p_, yy_, xx_, dist_, \[Lambda]_, \[Lambda]denom_, Y_]:=Module[
	{prop, E, \[Psi], Rval, Rreplace, dets,
	n = 4,
	\[Epsilon] = {{0,1},{-1,0}},
	\[Delta] = {{1,0},{0,1}},
	\[Theta] = Table[th[i,a,\[Alpha]],{i,4+l},{a,2},{\[Alpha],2}]/.th[ii_,_,_]/;ii<=4->0, \[Theta]red},
	
	\[Theta]red = \[Theta]//Flatten//DeleteCases[0];
	prop = Flatten@Table[d[i, j] -> Mod[yy[[i,j]] PowerMod[xx[[i,j]],-1,p], p],{i,n+l},{j,i+1,n+l}];
	
	E = Table[ (\[Lambda][[i,j]] . \[Epsilon] . \[Theta][[i]]+\[Lambda][[j,i]] . \[Epsilon] . \[Theta][[j]]) . \[Epsilon] . {{1,0,0,0},{0,1,0,0}}, {i,n+l}, {j,n+l}];
	\[Psi] = Table[ If[i==j, 0, If[a==1, Det[Join[{Y[[i,2]],E[[i,j]]},Y[[j]]]], -Det[Join[{Y[[i,1]],E[[i,j]]},Y[[j]]]]]/yy[[i,j]]], {i,n+l}, {j,n+l}, {a,2}];

	Rval = Table[If[DuplicateFreeQ[{i,j1,j2,j3}],
				\[Lambda][[i,j1]] . \[Epsilon] . \[Lambda][[i,j2]] \[Psi][[i,j3]]+\[Lambda][[i,j2]] . \[Epsilon] . \[Lambda][[i,j3]] \[Psi][[i,j1]]+\[Lambda][[i,j3]] . \[Epsilon] . \[Lambda][[i,j1]] \[Psi][[i,j2]]//CoefficientArrays[#,\[Theta]red]&//If[Length[#]==2,Last[#],ConstantArray[0,{2,Length[\[Theta]red]}]]&//Minors[#,2]&//First// # PowerMod[\[Lambda]denom[[i,j1,j2,j3]], -1, p]&
			 ,0]
		,{i,n+l}, {j1,n+l}, {j2,n+l}, {j3,n+l}];
	
	Rreplace = Table[If[DuplicateFreeQ[{i,j1,j2,j3}]\[And]ContainsAny[{i,j1,j2,j3},Range[n+1,n+l]],
	R[i,{j1,j2,j3}]->(Rval[[i,j1,j2,j3]] /. {\[Alpha]->0} /. Rational[g_, f_]:> g PowerMod[f, -1, p] //Mod[#, p]&),0],{i,n+l}, {j1,n+l}, {j2,j1+1,n+l}, {j3,j2+1,n+l}]//Flatten//DeleteCases[0];
	
	dets = Flatten@Table[If[DuplicateFreeQ[{i,j,k}], s[i,j,k] -> Mod[Det[{\[Lambda][[i,j]], \[Lambda][[i,k]]}], p], 0] , {i, n+l}, {j, n+l}, {k, j+1, n+l}] //DeleteCases[0];
	
	Join[dist, prop, dets, Rreplace] /. {\[Alpha]->0}

]


exportRandomPoints[l_, label_, p_] := Module[{rnd = randomconfigTwistor4pt4dFF[l, p] /. Rule -> rule},
	Export["data/points/rndPointX"<>ToString[l]<>"L"<>ToString[2label-1]<>"FF4d.mx", DeleteCases[rnd[[1]], rule[R[__],_]] ];
	Export["data/points/rndPointR"<>ToString[l]<>"L"<>ToString[2label-1]<>"FF4d.txt", Cases[rnd[[1]], rule[R[__],a_] -> a], "Table"];
	Export["data/points/rndPointX"<>ToString[l]<>"L"<>ToString[2label]<>"FF4d.mx", DeleteCases[rnd[[2]], rule[R[__],_]] ];
	Export["data/points/rndPointR"<>ToString[l]<>"L"<>ToString[2label]<>"FF4d.txt", Cases[rnd[[2]], rule[R[__],a_] -> a], "Table"];
]


(* ::Subsection:: *)
(*Create numerical points*)


ParallelTable[
	Print["Creating kinematic point "<>ToString[i]<>" / "<>ToString[total]];
	exportRandomPoints[l, i, p]
, {i, total}];



==> anc/code/05-evaluatePrefactors.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


(*Set loop order*)
l = 5;

(*Set size of finite field*)
p = 3361;

(*Label point to be evaluated*)
z = 1;


(* ::Subsection:: *)
(*Definitions*)


SetAttributes[d,Orderless]
SetAttributes[x,Orderless]
SetAttributes[y,Orderless]


s[i_,j_,k_]/;!OrderedQ[{j,k}] := - s[i,k,j];
evaluatePrefactor[l_, p_, z_] := Module[
	{edges = Import["data/graphs/skeletonGraphs"<>ToString[4+l]<>"p.mx"] /. _R -> 1,
	relevantGraphs,
	sDef, xDef, dDef},
	
	relevantGraphs = Complement[Range[Length[edges]], Import["data/graphs/nullGraphs"<>ToString[4+l]<>"p.mx"]];
	
	Import["data/points/rndPointX"<>ToString[l]<>"L"<>ToString[z]<>"FF4d.mx"] /. {s->sDef, x->xDef, d->dDef} /. rule -> Set;
	ParallelTable[
		Print["Evaluate prefactor of numerical point ", z," graph ", g," / ", Length[edges]];
		Module[{prefactor = Import["data/prefactor/prefactor"<>ToString[l]<>"L"<>ToString[g]<>".mx"]edges[[g]],
				perms = Import["data/perms/perms"<>ToString[l]<>"L"<>ToString[g]<>".mx"],
				signs = Import["data/signs/signs"<>ToString[l]<>"L"<>ToString[g]<>".mx"],
				term},
				term = signs Table[prefactor /. inp:(_s|_d) :> (inp /. Thread[Range[4+l] -> perm]) /. {s :> sDef, d :> dDef}//Expand, {perm, perms}];
				term /. Rational[i_,j_] :> i PowerMod[j, -1, p] //Mod[#, p]&
		]
	,{g, relevantGraphs}, Method->"FinestGrained"] //Flatten
];


(* ::Subsection:: *)
(*Evaluate Prefactor*)


Export["data/result/prefactorNum"<>ToString[l]<>"L"<>ToString[z]<>"FF4d.mx", evaluatePrefactor[l, p, z]]



==> anc/code/06-grassmannContractionTensors.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


(*Set loop order*)
l = 5;


(* ::Subsection:: *)
(*Definitions*)


(* Representation of monomials of degree n in tot Grassmann variables *)
ClearAll[subs];
subs[tot_Integer, n_Integer] := subs[n] = Subsets[Range[tot], {n}]


(* Precompute all positions for given tot and n: *)
ClearAll[pos, posPrec];
posPrec[tot_Integer, n_Integer] := posPrec[tot, n] = (
	(* Precompute all positions for this tot and n: *)
	subs[tot, n] // Map[pos[tot, n, #]&] // MapIndexed[Rule] // MapApply[Set];
	(* Remember that the precomputation is done and is not called again: *)
	True
)


(* Improved version that uses precomputed positions: *)
ClearAll[tensor];
tensor[tot_Integer, n_Integer] := tensor[tot, n] = 
ParallelTable[
	posPrec[tot, n-2]; (* Precompute the positions *)
	posPrec[tot, 2]; (* Precompute the positions *)
	Module[{set = subs[tot, n][[k]] (* The target monomial *)},
		Subsets[set, {2}] (* The product in the second factor *) \
		// Map[{Complement[set, #] (* The product in the first factor *), #}&] \
		// Map[Flatten[{
			k (* The position in the target vector *),
			pos[tot, n-2, #[[1]]] (* The position in the first factor *),
			pos[tot, 2, #[[2]]] (* The position in the second factor *)
		}] -> Signature[Flatten[#]] (* The sign *) &]],
	{k, Length[subs[tot, n]]}
] // Flatten // SparseArray


(* ::Subsection:: *)
(*Create Grassmann contraction tensors*)


Table[
	Print["Create contraction tensor 2 times ", k-2, " to ", k];
	Export["tensors/tensor"<>ToString[l]<>"L"<>ToString[k]<>".txt", 
		tensor[4l, k] //ArrayRules //Map[Flatten[{#[[1]] - 1, #[[2]]}]&] //Delete[-1] (*Shift to python indexing*),
		"Table"]
, {k, Range[4, 4l, 2]}]



==> anc/code/07-numbaContract5Loop.py <==
import numpy as np
from numba import njit, cuda
import os
import sys
import contextlib

@contextlib.contextmanager
def suppress_cuda_warnings():
    with open(os.devnull, 'w') as devnull:
        old_stderr = sys.stderr
        sys.stderr = devnull
        try:
            yield
        finally:
            sys.stderr = old_stderr

###################################################

p = 3361  # Size of finite field

n = 1  # Label of kinematic point
i = 1  # Batch of to be contracted R-functions

###################################################

def importTensor(file, t):
    tensor = np.loadtxt(file, dtype = t)
    return cuda.to_device(tensor)

tens4 = importTensor("tensors/tensor5L4.txt.gz", np.int32)
tens6 = importTensor("tensors/tensor5L6.txt.gz", np.int32)
tens8 = importTensor("tensors/tensor5L8.txt.gz", np.int32)
tens10 = importTensor("tensors/tensor5L10.txt.gz", np.int32)
tens12 = importTensor("tensors/tensor5L12.txt.gz", np.int32)
tens14 = importTensor("tensors/tensor5L14.txt.gz", np.int32)
tens16 = importTensor("tensors/tensor5L16.txt.gz", np.int32)
tens18 = importTensor("tensors/tensor5L18.txt.gz", np.int32)
tens20 = importTensor("tensors/tensor5L20.txt.gz", np.int32)

@cuda.jit
def tensorContraction(res, tens, vec1, vec2):
    batch_idx, thread_idx = cuda.grid(2)
    if batch_idx < res.shape[0] and thread_idx < tens.shape[0]:  
        elem = tens[thread_idx]
        cuda.atomic.add(res, (batch_idx, elem[0]), elem[3] * vec1[batch_idx, elem[1]] * vec2[batch_idx, elem[2]])

@cuda.jit
def mod_cuda(res, p):
    row, col = cuda.grid(2)
    if row < res.shape[0] and col < res.shape[1]:
        res[row, col] %= p

@cuda.jit
def gather_rows(indices, point, vec):
    x, y = cuda.grid(2)  # Get thread indices

    if x < indices.shape[0] and y < indices.shape[1]:
        idx = indices[x, y]  # Fetch the index
        for i in range(point.shape[1]):
            vec[x, y, i] = point[idx, i]  # Gather the row from vector table

def contract5L(tpb, indices):
    
    b = indices.shape[0]
    bpgX = (b + tpb[0] - 1) // tpb[0]

    vec = cuda.device_array((b, 10, 190), dtype = np.int32)
    bpgY = (10 + tpb[1] -1)//tpb[1]
    gather_rows[(bpgX, bpgY), tpb](indices, pnt, vec)

    res4 = cuda.device_array((b, 4845), dtype=np.int32)
    res6 = cuda.device_array((b, 38760), dtype=np.int32)
    res8 = cuda.device_array((b, 125970), dtype=np.int32)
    res10 = cuda.device_array((b, 184756), dtype=np.int32)
    res12 = cuda.device_array((b, 125970), dtype=np.int32)
    res14 = cuda.device_array((b, 38760), dtype=np.int32)
    res16 = cuda.device_array((b, 4845), dtype=np.int32)
    res18 = cuda.device_array((b, 190), dtype=np.int32)
    res20 = cuda.device_array((b, 1), dtype=np.int32)
    
    res4[:] = 0
    res6[:] = 0
    res8[:] = 0
    res10[:] = 0
    res12[:] = 0
    res14[:] = 0
    res16[:] = 0
    res18[:] = 0
    res20[:] = 0

    bpgY = (tens4.shape[0] + tpb[1] - 1) // tpb[1]
    tensorContraction[(bpgX, bpgY), tpb](res4, tens4, vec[:,0], vec[:,1])
    bpgY = (res4.shape[1] + tpb[1] - 1) // tpb[1]
    mod_cuda[(bpgX, bpgY), tpb](res4, p)
    
    bpgY = (tens6.shape[0] + tpb[1] - 1) // tpb[1]
    tensorContraction[(bpgX, bpgY), tpb](res6, tens6, res4, vec[:,2])
    bpgY = (res6.shape[1] + tpb[1] - 1) // tpb[1]
    mod_cuda[(bpgX, bpgY), tpb](res6, p)
    
    bpgY = (tens8.shape[0] + tpb[1] - 1) // tpb[1]
    tensorContraction[(bpgX, bpgY), tpb](res8, tens8, res6, vec[:,3])
    bpgY = (res8.shape[1] + tpb[1] - 1) // tpb[1]
    mod_cuda[(bpgX, bpgY), tpb](res8, p)
    
    bpgY = (tens10.shape[0] + tpb[1] - 1) // tpb[1]
    tensorContraction[(bpgX, bpgY), tpb](res10, tens10, res8, vec[:,4])
    bpgY = (res10.shape[1] + tpb[1] - 1) // tpb[1]
    mod_cuda[(bpgX, bpgY), tpb](res10, p)
    
    bpgY = (tens12.shape[0] + tpb[1] - 1) // tpb[1]
    tensorContraction[(bpgX, bpgY), tpb](res12, tens12, res10, vec[:,5])
    bpgY = (res12.shape[1] + tpb[1] - 1) // tpb[1]
    mod_cuda[(bpgX, bpgY), tpb](res12, p)
    
    bpgY = (tens14.shape[0] + tpb[1] - 1) // tpb[1]
    tensorContraction[(bpgX, bpgY), tpb](res14, tens14, res12, vec[:,6])
    bpgY = (res14.shape[1] + tpb[1] - 1) // tpb[1]
    mod_cuda[(bpgX, bpgY), tpb](res14, p)
    
    bpgY = (tens16.shape[0] + tpb[1] - 1) // tpb[1]
    tensorContraction[(bpgX, bpgY), tpb](res16, tens16, res14, vec[:,7])
    bpgY = (res16.shape[1] + tpb[1] - 1) // tpb[1]
    mod_cuda[(bpgX, bpgY), tpb](res16, p)
    
    bpgY = (tens18.shape[0] + tpb[1] - 1) // tpb[1]
    tensorContraction[(bpgX, bpgY), tpb](res18, tens18, res16, vec[:,8])
    bpgY = (res18.shape[1] + tpb[1] - 1) // tpb[1]
    mod_cuda[(bpgX, bpgY), tpb](res18, p)

    bpgY = (tens20.shape[0] + tpb[1] - 1) // tpb[1]
    tensorContraction[(bpgX, bpgY), tpb](res20, tens20, res18, vec[:,9])
    bpgY = (res20.shape[1] + tpb[1] - 1) // tpb[1]
    mod_cuda[(bpgX, bpgY), tpb](res20, p)

    result = res20.copy_to_host()
    return result

def contractAll(tpb, b, indices):
    
    n = indices.shape[0]
    full = n // b
    remainder = n % b

    results = []

    # Process full batches
    for i in range(full):
        batch = indices[i * b : (i + 1) * b]  # Extract batch
        results.append(contract5L(tpb, batch))  # Apply contract5L

    # Process remainder batch if it exists
    if remainder > 0:
        results.append(contract5L(tpb, indices[full * b:]))  # Process last batch
    
    return np.concatenate(results)

###################################################

print(f"Computing the terms of point number {n} batch {i}")

ind = importTensor(f"data/Rfunctions/Rfunctions5Ltotal{i}.txt", np.int32)
pnt = importTensor(f"data/points/rndPointR5L{n}FF4d.txt", np.int32)

print("Starting the computation")
with suppress_cuda_warnings():
    result = contractAll((1, 256), 1000, ind)

np.savetxt(f"data/result/contracted5L{n}FF4d{i}.txt", result, fmt="%d")

print(f"Point number {n} batch {i} done!")


==> anc/code/08-getResult.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


(*Set loop order*)
l = 2;

(*Set size of finite field and specify the number of numerical points to be finalized*)
p = 3361;
total = 10;


(* ::Subsection:: *)
(*Definitions*)


constructResult[l_, p_, label_] := Module[
	{prefactor = Import["data/result/prefactorNum"<>ToString[l]<>"L"<>ToString[label]<>"FF4d.mx"],
	contraction,
	result},
	contraction = If[ l < 5,
		 Flatten@Import["data/result/contracted"<>ToString[l]<>"L"<>ToString[label]<>"FF4d.txt", "Table"],
		 ParallelTable[Flatten@Import["data/result/contracted"<>ToString[l]<>"L"<>ToString[label]<>"FF4d"<>ToString[i]<>".txt", "Table"], {i, 100}] //Flatten
	];
	result = contraction . prefactor //Expand;
	If[l < 4, Mod[result, p], result /. N->1/Sqrt[\[Lambda]] //{# /. \[Lambda]->0, D[#, \[Lambda]]}& //Mod[#, p]&]
]


(* ::Subsection:: *)
(*Combine contraction and prefactor evaluation*)


Table[
	Print["Evaluate parity components ", i, " / ", 2 total];
	Export["data/final/finalParity"<>ToString[l]<>"L"<>ToString[i]<>".mx", constructResult[l, p, i]]
, {i, 2 total}]

Table[
	Print["Evaluate final 4D point ", i, " / ", total];
	Export["data/final/final"<>ToString[l]<>"L"<>ToString[i]<>".mx", 
	(Import["data/final/finalParity"<>ToString[l]<>"L"<>ToString[2i-1]<>".mx"]+Import["data/final/finalParity"<>ToString[l]<>"L"<>ToString[2i]<>".mx"])PowerMod[2, -1, p] //Mod[#, p]&]
, {i, total}];


==> anc/code/08-obtainEvaluatedPoints.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


(*Set loop order*)
l = 5;

(*Set size of finite field and specify the number of numerical points to be finalized*)
p = 3361;
total = 10;


(* ::Subsection:: *)
(*Definitions*)


constructResult[l_, p_, label_] := Module[
	{prefactor = Import["data/result/prefactorNum"<>ToString[l]<>"L"<>ToString[label]<>"FF4d.mx"],
	contraction,
	result},
	contraction = If[ l < 5,
		 Flatten@Import["data/result/contracted"<>ToString[l]<>"L"<>ToString[label]<>"FF4d.txt", "Table"],
		 ParallelTable[Flatten@Import["data/result/contracted"<>ToString[l]<>"L"<>ToString[label]<>"FF4d"<>ToString[i]<>".txt", "Table"], {i, 100}] //Flatten
	];
	result = contraction . prefactor //Expand;
	If[l < 4, Mod[result, p], result /. N->1/Sqrt[\[Lambda]] //{# /. \[Lambda]->0, D[#, \[Lambda]]}& //Mod[#, p]&]
]


(* ::Subsection:: *)
(*Combine contraction and prefactor evaluation*)


Table[
	Print["Evaluate parity components ", i, " / ", 2 total];
	Export["data/final/finalParity"<>ToString[l]<>"L"<>ToString[i]<>".mx", constructResult[l, p, i]]
, {i, 2 total}]

Table[
	Print["Evaluate final 4D point ", i, " / ", total];
	Export["data/final/final"<>ToString[l]<>"L"<>ToString[i]<>".mx", 
	(Import["data/final/finalParity"<>ToString[l]<>"L"<>ToString[2i-1]<>".mx"]+Import["data/final/finalParity"<>ToString[l]<>"L"<>ToString[2i]<>".mx"])PowerMod[2, -1, p] //Mod[#, p]&]
, {i, total}];


==> anc/code/data/sage/graph5p.txt <==
[(0, 3, None), (0, 4, None), (1, 3, None), (1, 4, None), (2, 3, None), (2, 4, None)]
[(0, 2, None), (0, 4, None), (1, 3, None), (1, 4, None), (2, 4, None), (3, 4, None)]
[(0, 2, None), (0, 3, None), (0, 4, None), (1, 3, None), (1, 4, None), (2, 4, None)]


==> anc/code/data/sage/graph6p.txt <==
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 5, None), (3, 4, None), (3, 5, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 5, None), (3, 5, None), (4, 5, None)]
[(0, 3, None), (0, 4, None), (0, 5, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 5, None), (3, 5, None)]
[(0, 3, None), (0, 4, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 5, None), (3, 5, None), (4, 5, None)]
[(0, 3, None), (0, 4, None), (0, 5, None), (1, 3, None), (1, 5, None), (2, 4, None), (2, 5, None), (3, 5, None)]
[(0, 3, None), (0, 4, None), (1, 3, None), (1, 5, None), (2, 4, None), (2, 5, None), (3, 5, None), (4, 5, None)]
[(0, 3, None), (0, 4, None), (0, 5, None), (1, 3, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 5, None)]
[(0, 2, None), (0, 4, None), (0, 5, None), (1, 3, None), (1, 5, None), (2, 4, None), (2, 5, None), (3, 5, None)]
[(0, 2, None), (0, 4, None), (0, 5, None), (1, 3, None), (1, 4, None), (1, 5, None), (2, 4, None), (3, 5, None)]
[(0, 2, None), (0, 3, None), (0, 5, None), (1, 3, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 5, None)]
[(0, 2, None), (0, 3, None), (0, 5, None), (1, 3, None), (1, 4, None), (1, 5, None), (2, 4, None), (3, 5, None)]


==> anc/code/data/sage/graph7p.txt <==
[(0, 5, None), (0, 6, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 5, None), (4, 6, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 6, None), (5, 6, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 6, None)]
[(0, 4, None), (0, 5, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 6, None), (5, 6, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 6, None), (5, 6, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 6, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (5, 6, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 6, None), (5, 6, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 5, None), (4, 6, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 5, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 6, None), (3, 5, None), (3, 6, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 6, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 6, None), (5, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 6, None), (5, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 6, None), (5, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (4, 6, None), (5, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (5, 6, None)]
[(0, 3, None), (0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None)]
[(0, 3, None), (0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 4, None), (0, 5, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (4, 6, None)]
[(0, 3, None), (0, 4, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (5, 6, None)]
[(0, 3, None), (0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 5, None)]
[(0, 3, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 6, None), (3, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (3, 6, None), (5, 6, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 6, None), (3, 6, None), (5, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 6, None), (3, 5, None), (3, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 6, None), (3, 5, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 6, None), (3, 5, None), (3, 6, None), (5, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 6, None), (3, 6, None), (4, 5, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 6, None), (3, 6, None), (4, 5, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 6, None), (3, 6, None), (4, 5, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 6, None), (3, 6, None), (4, 5, None), (5, 6, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 6, None), (3, 6, None), (4, 5, None), (5, 6, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 6, None), (3, 6, None), (4, 5, None), (4, 6, None), (5, 6, None)]
[(0, 3, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 5, None)]
[(0, 3, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (3, 6, None), (4, 5, None), (4, 6, None)]
[(0, 3, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 4, None), (2, 5, None), (3, 6, None), (4, 5, None), (4, 6, None), (5, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 4, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 5, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 4, None), (2, 6, None), (3, 5, None), (4, 5, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 4, None), (2, 6, None), (3, 5, None), (4, 5, None), (5, 6, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 4, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 4, None), (3, 6, None), (5, 6, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 6, None), (3, 5, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 3, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 6, None), (3, 6, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 3, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 4, None), (1, 3, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 6, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 3, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 6, None), (3, 5, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 3, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (3, 5, None), (4, 6, None)]
[(0, 2, None), (0, 4, None), (0, 6, None), (1, 3, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 6, None), (3, 5, None), (3, 6, None)]
[(0, 2, None), (0, 4, None), (0, 6, None), (1, 3, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 6, None), (3, 5, None), (4, 6, None)]
[(0, 2, None), (0, 4, None), (0, 5, None), (1, 3, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 6, None), (3, 5, None), (3, 6, None)]


==> anc/code/data/sage/graph8p.txt <==
[(0, 6, None), (0, 7, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 5, None), (0, 7, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 5, None), (0, 6, None), (0, 7, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 5, None), (0, 6, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 5, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 5, None), (0, 6, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 5, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 5, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 6, None), (6, 7, None)]
[(0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 6, None)]
[(0, 5, None), (0, 6, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 5, None), (0, 6, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 6, None)]
[(0, 5, None), (0, 6, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 6, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (6, 7, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (6, 7, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 6, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 6, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 6, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 4, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (4, 6, None), (6, 7, None)]
[(0, 4, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (5, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 5, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 5, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 5, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 5, None), (5, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 5, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 5, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 5, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 5, None), (4, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 5, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 5, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 5, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 4, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 4, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 7, None), (4, 6, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 7, None), (4, 7, None), (5, 6, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 7, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 7, None), (4, 7, None), (5, 6, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 7, None), (4, 7, None), (5, 6, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 6, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 6, None), (2, 7, None), (3, 5, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 6, None), (2, 7, None), (3, 5, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 5, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 5, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 5, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 5, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 5, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 5, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 5, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 5, None), (3, 7, None), (4, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (6, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (4, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 4, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 4, None), (1, 5, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 6, None), (4, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 7, None), (4, 6, None), (6, 7, None)]
[(0, 3, None), (0, 4, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 7, None), (4, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 4, None), (0, 5, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 4, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 4, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 4, None), (2, 5, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 4, None), (2, 5, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (3, 6, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 4, None), (2, 5, None), (3, 6, None), (3, 7, None), (6, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (6, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (3, 6, None), (3, 7, None), (4, 7, None), (6, 7, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 6, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 7, None), (3, 6, None), (4, 7, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 5, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 6, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None)]
[(0, 3, None), (0, 6, None), (0, 7, None), (1, 4, None), (1, 5, None), (1, 6, None), (2, 4, None), (2, 5, None), (2, 7, None), (3, 6, None), (3, 7, None), (4, 5, None)]
[(0, 3, None), (0, 5, None), (0, 6, None), (1, 4, None), (1, 6, None), (1, 7, None), (2, 4, None), (2, 6, None), (2, 7, None), (3, 5, None), (3, 7, None), (4, 5, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 4, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 4, None), (3, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 4, None), (3, 7, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 4, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 4, None), (3, 6, None), (3, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 4, None), (3, 6, None), (3, 7, None), (4, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 4, None), (3, 6, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 4, None), (3, 6, None), (3, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 7, None), (3, 4, None), (3, 6, None), (4, 7, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 6, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 7, None), (3, 4, None), (3, 6, None), (3, 7, None), (6, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 4, None), (3, 7, None), (5, 6, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 4, None), (3, 7, None), (4, 7, None), (5, 6, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (2, 7, None), (3, 4, None), (5, 6, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 4, None), (3, 7, None), (5, 6, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 4, None), (3, 7, None), (4, 7, None), (5, 6, None), (5, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (1, 7, None), (2, 5, None), (2, 6, None), (3, 4, None), (5, 6, None), (5, 7, None), (6, 7, None)]
[(0, 3, None), (0, 4, None), (0, 7, None), (1, 5, None), (1, 6, None), (2, 5, None), (2, 6, None), (3, 4, None), (3, 7, None), (5, 6, None), (5, 7, None), (6, 7, None)]


==> anc/solution.m <==
(* ::Package:: *)

(*************************************************************************)
(* This file is part of the paper                                        *)
(*                                                                       *)
(* "The Non-Planar Four-Point Integrand and Konishi Dimension            *)
(* in N=4 Super Yang-Mills Theory at Five Loops"                         *)
(* by Till Bargheer and Albert Bekov.                                    *)
(*                                                                       *)
(*************************************************************************)


SetAttributes[x, Orderless]


(* ::Section:: *)
(*All nine-point f-graphs*)


(* List of nine-point f-graphs *)
fGraphs = ToExpression@Import[NotebookDirectory[] <> "solution/allFGraphs.txt", "Data"];

(* Symmetry factors of each graph *)
symFactors = ToExpression@Import[NotebookDirectory[] <> "solution/symmetryFactors.txt", "Data"] //Flatten;

(* Genus of each graph *)
graphGenus = ToExpression@Import[NotebookDirectory[] <> "solution/graphsGenus.txt", "Data"] //Flatten;


(* Genus statistics *)
graphGenus //Tally


(* ::Section:: *)
(*Genus - one five - loop integrand*)


(* Particular solution of the coefficients *)
coeff = ToExpression@Import[NotebookDirectory[] <> "solution/coeffSolution.txt", "Data"] //Flatten;


(* After symmetrizing over permutations of all nine points, this yields the genus-one five-loop integrand F^{(1, 5)}, cf. eq. (5) *)
canonIntegrand = fGraphs symFactors coeff //Total;


(* ::Section:: *)
(*Gram identities*)


(* All linearly independent Gram identites among the nine-point f-graphs *)
gram = Import[NotebookDirectory[] <> "solution/GramIdentites.txt", "Table"] //Map[#[[;;2]] -> #[[3]] &] //SparseArray;


(* After symmetrizing over permutations of all nine points, each element evaluates to zero in four spacetime dimensions *)
gramRels = gram . (symFactors fGraphs);


(* The following code verifies one of the Gram relations
   by summing over all 9! permutations and evaluating
   the square distances x[i,j] on a random kinematic point.
   Due to the many terms, the code needs 10 minutes or more
   to run on a modern laptop: *)
(*Module[{randconf, xxx},
  randconf = Array[xx[#] -> RandomInteger[{1,10}, 4] &, 9];
  Table[xxx[i,j] = (xx[i] - xx[j] /. randconf // #.DiagonalMatrix[{1,1,1,1}].#&), {i,9}, {j,i+1,9}] // Flatten;
  Plus@@ParallelTable[
    gramRels[[1]] /. expr_x :> (expr /. Thread[Range[9] -> perm]) /. x -> xxx,
    {perm, Permutations[Range[9]]},
    Method -> "CoarsestGrained"
  ]
]*)


(* Generate new solutions for all values of a[_] *)
coeff + Array[a, 208] . gram;


==> anc/solution/GramIdentites.txt <==
1	52	-1
1	55	-1
1	56	1
1	57	-1
1	85	-2
1	140	-1
1	145	-2
1	146	1
1	147	-1
1	154	1
1	159	-2
1	208	1
1	300	1
1	301	-1
1	330	1
1	331	-1
1	350	1
1	417	1
1	853	2
1	854	4
1	855	-4
1	861	-4
1	874	2
1	887	2
1	891	-2
1	897	1
1	899	-1
1	904	-2
1	905	1
1	906	1
1	907	1
1	908	-1
1	909	1
1	911	-1
1	915	1
2	34	-4
2	35	-2
2	52	-1
2	55	-3
2	56	2
2	57	-1
2	61	2
2	62	2
2	65	-2
2	88	-2
2	133	1
2	141	2
2	142	-1
2	149	-2
2	160	1
2	200	1
2	209	1
2	302	1
2	318	-1
2	323	-1
2	332	1
2	845	3
2	846	2
2	847	-2
2	853	4
2	856	-2
2	860	4
2	862	-4
2	873	-2
2	874	2
2	886	-2
2	889	2
2	890	-2
2	895	1
2	898	1
2	901	1
2	902	-1
2	903	-2
2	912	1
3	52	2
3	53	-2
3	54	-4
3	55	1
3	58	-4
3	63	-4
3	72	-2
3	90	-2
3	127	3
3	136	-2
3	138	-3
3	139	2
3	140	1
3	144	2
3	164	1
3	168	-1
3	200	-1
3	204	2
3	214	-2
3	231	-2
3	236	-2
3	298	1
3	299	2
3	300	-2
3	301	1
3	302	-1
3	303	2
3	310	1
3	311	-1
3	318	1
3	319	2
3	322	-2
3	328	-2
3	356	-2
3	360	1
3	369	-1
3	372	-2
3	385	-2
3	386	1
3	397	1
3	421	-1
3	422	-2
3	438	1
3	443	1
3	477	-2
3	480	1
3	580	1
3	581	1
3	582	-1
3	589	1
3	591	1
3	592	1
3	593	-1
3	594	-2
3	598	-2
3	599	-1
3	607	-2
3	608	1
3	611	1
3	612	1
3	620	1
3	632	-1
3	634	1
3	642	-1
3	652	-1
3	700	1
3	701	1
3	705	1
3	710	1
3	721	1
3	732	1
3	758	1
3	873	1
3	877	2
3	880	-2
3	886	2
3	888	-2
3	898	-2
3	899	2
3	908	1
3	916	-2
4	56	2
4	61	4
4	65	-2
4	67	-4
4	73	4
4	103	-4
4	135	2
4	139	-2
4	144	-2
4	164	-2
4	166	2
4	167	-2
4	169	-2
4	170	2
4	174	-2
4	184	2
4	185	2
4	213	-2
4	247	-2
4	318	-1
4	323	-1
4	329	-2
4	346	-2
4	359	4
4	360	-2
4	368	-2
4	374	-1
4	376	2
4	390	-2
4	421	1
4	435	1
4	445	1
4	457	-2
4	474	1
4	476	-2
4	591	-2
4	594	1
4	605	1
4	619	1
4	620	-1
4	622	1
4	623	-1
4	631	-2
4	633	1
4	636	-1
4	637	1
4	642	1
4	649	-2
4	650	1
4	651	-1
4	670	-2
4	671	1
4	674	1
4	682	1
4	683	1
4	698	1
4	709	1
4	716	1
4	722	1
4	749	1
4	860	2
4	863	4
4	865	-4
4	874	2
4	878	-4
4	882	6
4	886	-2
4	887	2
4	889	2
4	892	-2
4	899	-1
4	907	2
4	908	-3
4	909	4
4	911	-1
4	924	1
4	929	-2
5	55	1
5	57	2
5	62	-2
5	65	2
5	72	-2
5	79	-4
5	94	-2
5	136	-2
5	138	-1
5	146	-2
5	147	1
5	164	1
5	168	-3
5	169	2
5	174	2
5	180	2
5	185	-2
5	200	-1
5	205	2
5	207	-2
5	215	-2
5	228	-2
5	232	-2
5	241	-2
5	302	-1
5	320	1
5	323	1
5	331	1
5	363	-1
5	368	1
5	370	-2
5	379	-2
5	380	-2
5	384	-2
5	388	1
5	389	-1
5	396	1
5	421	-1
5	423	-2
5	439	1
5	449	1
5	461	-2
5	478	1
5	515	-2
5	576	1
5	583	1
5	599	-1
5	608	1
5	617	1
5	618	-1
5	625	1
5	632	-1
5	642	-1
5	649	1
5	651	1
5	652	-1
5	662	1
5	672	-2
5	676	1
5	678	-2
5	695	1
5	701	1
5	703	1
5	714	1
5	730	1
5	735	1
5	736	1
5	738	1
5	743	1
5	745	-1
5	774	-2
5	775	1
5	778	1
5	788	1
5	862	2
5	864	4
5	866	-4
5	879	-4
5	908	1
5	911	2
5	925	-2
6	56	1
6	64	2
6	73	2
6	101	-4
6	139	-1
6	141	-1
6	142	2
6	145	-2
6	149	-1
6	164	-1
6	169	-1
6	172	2
6	175	2
6	181	-4
6	212	-2
6	229	-2
6	243	-4
6	248	2
6	302	-1
6	319	1
6	328	-2
6	332	-1
6	357	1
6	358	2
6	364	-1
6	365	1
6	366	-4
6	367	-1
6	371	-2
6	373	-1
6	377	2
6	384	1
6	390	-1
6	395	1
6	418	1
6	437	1
6	441	1
6	467	1
6	475	-2
6	583	1
6	589	1
6	590	-1
6	593	-1
6	604	1
6	607	1
6	617	1
6	618	-1
6	621	-1
6	626	1
6	627	-1
6	638	1
6	639	-1
6	643	-1
6	644	1
6	645	-1
6	648	-1
6	657	1
6	662	1
6	666	1
6	667	-2
6	668	1
6	675	1
6	700	1
6	704	1
6	708	1
6	715	-1
6	719	1
6	746	1
6	862	2
6	864	4
6	866	-4
6	879	-4
6	890	2
6	891	-2
6	907	1
6	909	1
6	913	2
6	917	-2
6	919	-2
6	920	-2
6	921	2
6	923	-2
6	925	-2
7	23	-3
7	35	1
7	36	2
7	37	-2
7	46	3
7	48	3
7	49	3
7	50	-3
7	98	-2
7	99	-1
7	104	2
7	106	1
7	107	-1
7	117	-2
7	121	-2
7	122	-1
7	123	1
7	125	-1
7	223	1
7	239	-1
7	244	1
7	257	-1
7	258	1
7	259	-1
7	272	1
7	280	-2
7	281	1
7	283	1
7	286	1
7	292	-2
7	468	-1
7	508	-1
7	509	1
7	541	1
7	557	1
7	841	10
7	842	20
7	843	-20
7	844	-20
7	871	-6
7	892	1
8	55	1
8	63	-2
8	72	-4
8	93	-4
8	98	-2
8	122	-2
8	145	1
8	146	-3
8	150	2
8	164	1
8	166	-2
8	182	2
8	200	-1
8	205	2
8	206	-4
8	231	-2
8	300	-1
8	326	1
8	329	1
8	343	1
8	346	1
8	348	-2
8	365	2
8	370	-1
8	372	-1
8	386	1
8	387	-2
8	388	1
8	421	-1
8	423	-1
8	581	1
8	595	1
8	597	-1
8	598	-1
8	617	1
8	622	-1
8	629	-1
8	631	1
8	634	1
8	659	1
8	672	-1
8	701	1
8	702	1
8	724	-2
8	725	-1
8	726	1
8	731	1
8	765	1
8	839	1
8	856	2
8	861	4
8	868	-4
8	869	-2
8	878	4
8	879	-4
8	881	1
8	888	-2
8	901	-1
8	903	1
8	904	1
8	908	1
8	914	-2
8	920	-2
9	56	1
9	73	2
9	91	-4
9	106	-2
9	123	-2
9	140	-1
9	142	-1
9	144	-2
9	147	-3
9	164	-2
9	167	-2
9	170	4
9	174	-2
9	203	2
9	252	-2
9	301	-1
9	321	1
9	325	-2
9	326	-2
9	331	-1
9	345	1
9	349	-2
9	358	-2
9	359	2
9	363	1
9	367	2
9	369	1
9	374	-1
9	389	1
9	465	-2
9	582	1
9	590	1
9	596	1
9	603	1
9	618	1
9	620	-1
9	621	1
9	623	-1
9	627	-2
9	636	-1
9	639	1
9	645	1
9	651	-1
9	664	1
9	751	1
9	760	1
9	846	4
9	851	6
9	854	8
9	863	8
9	864	-8
9	870	-2
9	877	-4
9	881	-2
9	887	2
9	889	2
9	902	-1
9	907	3
9	909	1
9	913	-2
9	921	-2
10	11	-4
10	17	-12
10	20	-4
10	34	2
10	35	1
10	37	-2
10	85	1
10	86	-1
10	87	-2
10	89	-1
10	90	-1
10	91	2
10	93	-4
10	94	-3
10	95	2
10	103	2
10	111	-2
10	122	-2
10	123	1
10	124	-2
10	202	1
10	213	1
10	214	-1
10	215	-1
10	216	-1
10	225	1
10	228	-1
10	231	-1
10	246	2
10	261	-2
10	262	-2
10	294	1
10	295	1
10	297	1
10	422	-1
10	425	-1
10	426	1
10	428	1
10	429	1
10	457	1
10	458	1
10	459	-1
10	462	1
10	470	1
10	471	1
10	472	1
10	473	-2
10	489	-1
10	515	-1
10	518	1
10	554	1
10	568	1
10	574	-1
10	847	2
10	855	4
10	865	4
10	866	-4
10	869	-2
10	870	1
10	880	-2
10	891	1
10	892	1
10	894	-2
11	35	-1
11	37	-2
11	55	1
11	56	-1
11	57	-1
11	63	-2
11	67	2
11	70	2
11	71	-2
11	85	1
11	87	-2
11	90	-1
11	92	-4
11	94	-1
11	97	2
11	106	1
11	145	1
11	146	-3
11	147	2
11	148	-2
11	154	2
11	156	-4
11	159	2
11	213	1
11	214	1
11	215	-1
11	217	2
11	224	-2
11	232	-1
11	233	-2
11	235	1
11	300	-1
11	301	1
11	328	-1
11	329	2
11	350	-2
11	417	1
11	453	1
11	454	2
11	460	1
11	484	-1
11	485	1
11	491	-1
11	519	1
11	854	-4
11	855	-6
11	861	2
11	876	-4
11	890	1
11	892	-1
11	904	1
11	905	1
11	908	1
11	909	-1
11	911	-1
11	913	1
11	914	-2
11	915	1
11	916	-1
11	925	-1
11	929	1
12	23	6
12	30	4
12	35	-4
12	36	-4
12	52	1
12	53	-2
12	55	1
12	56	-2
12	57	-1
12	59	2
12	61	-4
12	62	-2
12	65	2
12	86	-2
12	88	4
12	99	2
12	100	-2
12	133	2
12	141	1
12	142	2
12	149	3
12	152	-4
12	160	-2
12	200	-2
12	209	2
12	302	-1
12	318	2
12	332	-1
12	841	-24
12	848	-2
12	860	-4
12	873	2
12	875	-4
12	885	-2
12	886	4
12	896	1
12	898	-2
12	901	-2
12	902	1
12	903	2
13	23	-6
13	58	4
13	69	-4
13	98	-4
13	102	4
13	127	-6
13	135	4
13	141	1
13	145	-2
13	146	1
13	150	-4
13	151	4
13	165	-2
13	166	2
13	171	2
13	200	-1
13	202	-2
13	204	2
13	205	-2
13	206	4
13	214	-4
13	223	8
13	236	4
13	239	-2
13	240	2
13	258	2
13	295	-2
13	298	-2
13	299	-4
13	300	2
13	301	-2
13	307	2
13	308	2
13	309	-2
13	310	-1
13	315	-2
13	316	2
13	318	-1
13	319	-2
13	321	1
13	329	-2
13	330	1
13	333	-2
13	335	1
13	336	-2
13	341	-4
13	355	2
13	356	2
13	360	-2
13	366	1
13	369	1
13	371	2
13	372	4
13	373	-1
13	376	2
13	385	2
13	387	2
13	388	-1
13	397	2
13	403	3
13	417	-1
13	418	1
13	421	1
13	423	-2
13	426	-2
13	430	-1
13	438	-4
13	443	2
13	448	-2
13	458	-2
13	468	-2
13	470	-2
13	477	2
13	478	-2
13	485	-2
13	492	2
13	542	-3
13	543	2
13	580	-2
13	581	-3
13	582	1
13	583	-2
13	584	2
13	585	1
13	586	-3
13	587	1
13	588	-1
13	589	1
13	590	2
13	591	-2
13	592	-1
13	594	4
13	595	-2
13	596	1
13	598	2
13	600	1
13	604	1
13	607	1
13	608	-1
13	609	2
13	610	-2
13	611	1
13	612	-2
13	617	-1
13	619	2
13	621	1
13	622	1
13	624	-1
13	625	-1
13	626	1
13	629	1
13	631	-2
13	632	-1
13	634	-1
13	635	-1
13	642	1
13	644	-2
13	658	1
13	659	-1
13	660	1
13	669	-2
13	672	1
13	680	1
13	698	1
13	699	1
13	701	-3
13	703	1
13	704	-1
13	705	1
13	717	1
13	720	1
13	721	1
13	723	1
13	724	2
13	725	-2
13	726	1
13	730	-1
13	731	1
13	732	-2
13	733	-1
13	738	-1
13	750	1
13	756	-1
13	765	-1
13	796	1
13	839	1
13	886	-2
13	895	2
13	896	-1
13	897	3
13	898	2
13	900	2
13	901	1
13	903	-2
13	905	-1
13	906	2
13	924	4
14	36	-4
14	45	-12
14	58	-4
14	61	-4
14	64	-2
14	65	2
14	66	-4
14	69	4
14	74	-8
14	75	4
14	76	4
14	104	-4
14	124	-4
14	140	2
14	142	2
14	143	-2
14	144	2
14	147	2
14	148	-4
14	152	-2
14	153	-4
14	156	-4
14	158	-4
14	165	2
14	166	-4
14	167	6
14	173	-4
14	174	2
14	175	-2
14	176	2
14	178	-8
14	185	-2
14	233	-4
14	239	2
14	259	2
14	264	-4
14	265	2
14	301	2
14	309	2
14	311	-2
14	315	2
14	318	1
14	322	-2
14	323	-1
14	325	2
14	331	2
14	333	2
14	334	-2
14	336	2
14	340	-4
14	341	2
14	356	-2
14	358	2
14	359	-2
14	360	4
14	363	-2
14	368	2
14	369	-2
14	373	1
14	374	4
14	375	-2
14	379	-2
14	380	-2
14	381	2
14	382	2
14	383	-4
14	389	-2
14	390	1
14	392	-4
14	393	-4
14	398	2
14	410	2
14	413	2
14	419	-2
14	420	2
14	421	-4
14	425	-2
14	430	2
14	431	2
14	433	2
14	434	2
14	435	2
14	444	2
14	447	-4
14	448	2
14	459	-2
14	464	2
14	468	2
14	476	2
14	482	-2
14	484	-2
14	489	-2
14	495	2
14	523	2
14	574	-2
14	582	-2
14	586	1
14	588	1
14	591	4
14	593	-2
14	594	-2
14	597	-2
14	599	-1
14	601	1
14	605	1
14	606	1
14	614	1
14	618	-2
14	620	1
14	622	-2
14	623	3
14	624	1
14	628	-6
14	629	-2
14	630	1
14	631	2
14	632	-1
14	633	1
14	635	1
14	636	3
14	637	1
14	640	-3
14	642	-2
14	643	1
14	649	3
14	650	1
14	651	-1
14	652	-1
14	653	-1
14	654	1
14	655	2
14	656	-1
14	661	1
14	663	-2
14	665	-1
14	670	2
14	673	1
14	674	-2
14	678	-1
14	681	1
14	682	-2
14	683	2
14	689	-1
14	690	1
14	696	-1
14	698	1
14	709	-2
14	711	2
14	712	1
14	716	1
14	718	1
14	722	1
14	734	-2
14	740	1
14	744	1
14	745	-2
14	747	1
14	757	1
14	769	1
14	773	1
14	790	-1
14	792	1
14	814	1
14	815	-2
14	835	1
14	838	1
14	875	-4
14	885	-2
14	886	2
14	892	-4
14	899	1
14	902	2
14	908	1
14	909	-2
14	911	-1
15	62	2
15	89	-2
15	94	-4
15	99	-2
15	113	4
15	129	6
15	141	2
15	142	-1
15	146	1
15	147	-2
15	149	-1
15	179	2
15	180	-2
15	184	4
15	185	2
15	188	2
15	200	1
15	203	4
15	204	-2
15	205	-6
15	207	-2
15	208	2
15	216	-2
15	217	-4
15	240	2
15	246	-4
15	258	2
15	259	-2
15	269	2
15	297	-2
15	323	-1
15	330	1
15	334	-2
15	350	1
15	365	-4
15	366	1
15	367	2
15	374	-1
15	376	2
15	378	2
15	380	2
15	382	-2
15	386	-1
15	388	-2
15	389	1
15	390	-1
15	410	-2
15	411	1
15	417	2
15	418	1
15	419	-2
15	421	1
15	428	2
15	429	-2
15	439	2
15	444	-2
15	445	2
15	446	2
15	449	-2
15	454	-2
15	460	-2
15	461	2
15	471	-2
15	480	-2
15	491	-2
15	504	2
15	511	-2
15	519	-2
15	520	2
15	521	2
15	523	-2
15	526	1
15	530	-2
15	538	2
15	543	2
15	568	-2
15	570	2
15	572	2
15	575	2
15	576	-2
15	589	-1
15	590	1
15	592	-1
15	599	1
15	604	1
15	608	-1
15	609	1
15	612	-1
15	625	-1
15	629	1
15	630	-1
15	633	1
15	634	-1
15	645	1
15	649	-1
15	650	1
15	652	1
15	653	-1
15	654	-1
15	655	-1
15	657	1
15	660	1
15	661	-1
15	662	-2
15	665	-1
15	666	-2
15	667	1
15	671	1
15	672	1
15	673	-3
15	674	1
15	676	-1
15	678	-1
15	680	1
15	681	-1
15	682	1
15	687	1
15	693	-2
15	695	1
15	698	2
15	699	1
15	700	-1
15	701	-1
15	702	-2
15	703	1
15	704	1
15	706	1
15	711	-1
15	713	1
15	720	1
15	721	-1
15	722	1
15	723	1
15	724	1
15	730	-1
15	731	-1
15	732	-1
15	735	-2
15	737	1
15	739	1
15	740	-1
15	743	1
15	744	-1
15	747	-1
15	749	2
15	750	1
15	751	1
15	752	3
15	754	2
15	755	-2
15	758	-2
15	760	1
15	765	1
15	771	-2
15	772	1
15	773	-1
15	774	1
15	775	-1
15	778	-1
15	779	1
15	780	2
15	782	1
15	784	1
15	786	1
15	787	1
15	788	-3
15	789	1
15	792	-1
15	796	1
15	797	2
15	798	-2
15	800	-2
15	802	-2
15	804	1
15	805	-2
15	808	2
15	809	2
15	814	-1
15	817	1
15	818	-1
15	819	1
15	824	-1
15	827	2
15	835	-1
15	836	1
15	838	-1
15	839	-1
15	906	1
15	912	2
15	915	1
16	34	2
16	41	-8
16	67	2
16	71	-2
16	78	-4
16	85	1
16	88	2
16	100	-2
16	103	2
16	111	-2
16	145	2
16	149	2
16	152	-1
16	156	-2
16	158	-2
16	159	3
16	160	-2
16	190	-4
16	224	-2
16	228	-1
16	231	-3
16	232	-1
16	236	-2
16	241	-2
16	243	-4
16	247	2
16	252	1
16	260	-2
16	261	-2
16	262	-2
16	264	-2
16	282	2
16	328	-1
16	332	-1
16	341	1
16	346	1
16	348	-2
16	349	1
16	350	-2
16	370	-1
16	372	-1
16	384	-2
16	385	-2
16	387	-2
16	390	2
16	392	-2
16	394	-4
16	400	2
16	401	-4
16	422	-1
16	438	2
16	457	1
16	461	-2
16	463	1
16	465	1
16	473	-2
16	476	2
16	477	-2
16	491	-2
16	494	-4
16	499	2
16	510	1
16	511	1
16	513	-4
16	515	-1
16	530	1
16	531	2
16	535	2
16	542	2
16	586	1
16	598	-1
16	607	-2
16	610	1
16	612	1
16	616	1
16	627	1
16	628	-1
16	631	1
16	644	1
16	653	-1
16	656	-1
16	659	1
16	663	-1
16	665	-1
16	666	1
16	668	1
16	669	1
16	670	2
16	672	-1
16	673	1
16	674	-1
16	675	1
16	682	-1
16	684	1
16	689	-1
16	691	1
16	693	1
16	694	1
16	696	-1
16	697	1
16	704	1
16	709	-1
16	710	1
16	724	-2
16	732	1
16	733	1
16	734	-1
16	735	1
16	753	1
16	755	1
16	756	1
16	765	1
16	766	1
16	771	1
16	774	-2
16	781	1
16	788	1
16	790	-1
16	798	1
16	800	1
16	802	1
16	805	1
16	810	-4
16	812	1
16	815	-1
16	818	1
16	824	1
16	890	1
16	891	2
16	894	-2
16	903	1
16	904	1
16	916	-1
16	920	-2
16	921	1
16	925	-1
16	929	1
17	5	-4
17	33	4
17	36	4
17	67	-4
17	71	-4
17	87	2
17	88	-2
17	89	2
17	100	-4
17	104	4
17	108	4
17	117	-4
17	126	-4
17	156	-2
17	160	-2
17	190	-4
17	192	-4
17	200	2
17	207	-2
17	209	-2
17	212	1
17	213	1
17	220	2
17	232	-4
17	235	-4
17	236	-2
17	237	2
17	239	-2
17	240	-4
17	242	4
17	244	2
17	245	2
17	249	2
17	256	-2
17	262	-2
17	268	-4
17	292	-4
17	296	-2
17	297	-4
17	328	1
17	329	1
17	332	1
17	334	1
17	369	2
17	382	-2
17	383	2
17	388	-4
17	389	2
17	391	2
17	392	-2
17	393	2
17	400	2
17	409	-4
17	410	-2
17	413	-2
17	428	-1
17	430	2
17	434	-2
17	443	2
17	447	2
17	448	-2
17	453	-2
17	454	-2
17	469	2
17	470	-1
17	471	-1
17	473	-1
17	477	2
17	482	1
17	484	1
17	486	-4
17	489	1
17	491	-2
17	492	2
17	493	-1
17	495	-2
17	496	-4
17	499	2
17	503	2
17	504	2
17	505	2
17	506	2
17	513	2
17	514	-3
17	515	-2
17	519	-2
17	520	2
17	521	-2
17	527	2
17	529	-4
17	531	-4
17	533	-4
17	539	-1
17	540	-1
17	542	2
17	558	2
17	559	2
17	569	2
17	575	-4
17	604	-1
17	629	1
17	634	-1
17	636	-1
17	637	-1
17	638	-1
17	640	-1
17	645	1
17	648	1
17	649	1
17	650	1
17	651	1
17	652	1
17	653	1
17	659	1
17	660	1
17	661	-2
17	664	-1
17	665	1
17	668	-1
17	669	1
17	671	-1
17	672	-1
17	673	-1
17	680	1
17	681	-1
17	682	1
17	685	1
17	686	1
17	687	1
17	689	-1
17	692	1
17	693	1
17	694	-1
17	695	1
17	696	-1
17	697	1
17	701	-1
17	705	-1
17	710	1
17	711	1
17	712	-1
17	714	2
17	720	1
17	724	-1
17	725	-1
17	731	-1
17	732	-3
17	733	2
17	738	1
17	739	-1
17	741	-1
17	743	1
17	744	-1
17	745	-1
17	747	1
17	748	1
17	751	-1
17	756	1
17	757	-1
17	765	-1
17	766	1
17	767	-2
17	768	1
17	769	-1
17	772	1
17	773	-2
17	774	1
17	776	-2
17	777	1
17	778	1
17	779	1
17	780	1
17	781	1
17	783	1
17	784	1
17	785	2
17	787	1
17	788	-2
17	789	-1
17	790	-1
17	792	-1
17	794	2
17	798	1
17	799	-2
17	800	1
17	802	1
17	803	2
17	805	1
17	806	1
17	807	2
17	808	1
17	809	1
17	810	1
17	811	1
17	812	1
17	815	-1
17	817	1
17	818	1
17	825	1
17	826	-2
17	832	1
17	834	-1
17	835	-1
17	836	1
17	838	-1
17	839	1
17	840	1
17	914	2
17	918	-2
17	926	-2
17	930	2
18	3	4
18	30	-4
18	59	-2
18	62	2
18	64	-2
18	70	-4
18	75	-4
18	76	-4
18	82	4
18	88	-4
18	97	-4
18	100	-2
18	146	1
18	149	-2
18	154	-1
18	159	-4
18	161	2
18	166	2
18	176	-2
18	180	-2
18	181	4
18	185	2
18	186	4
18	187	4
18	188	2
18	190	4
18	208	1
18	221	2
18	225	-2
18	235	-2
18	236	4
18	260	-4
18	265	-2
18	269	2
18	282	-4
18	294	-2
18	300	1
18	302	1
18	303	-2
18	310	-1
18	316	2
18	319	-2
18	330	1
18	332	1
18	335	1
18	343	-2
18	345	1
18	350	2
18	353	2
18	355	2
18	363	1
18	371	2
18	381	-2
18	385	2
18	386	-3
18	387	2
18	388	-1
18	395	4
18	396	-2
18	398	-2
18	400	-4
18	403	3
18	411	1
18	412	2
18	413	-2
18	414	4
18	430	1
18	431	-2
18	433	-2
18	434	-2
18	436	2
18	438	-2
18	453	-2
18	454	-2
18	461	2
18	462	-2
18	463	-2
18	464	-2
18	472	-2
18	474	2
18	476	-2
18	477	2
18	482	-2
18	492	2
18	494	2
18	495	-2
18	499	-2
18	510	2
18	518	-2
18	521	2
18	526	1
18	531	-4
18	535	-4
18	537	2
18	542	1
18	554	-2
18	572	2
18	581	-1
18	585	1
18	587	1
18	600	1
18	601	-1
18	603	1
18	605	1
18	606	-1
18	607	1
18	608	-2
18	609	1
18	611	-1
18	612	-1
18	614	-1
18	616	-2
18	617	-3
18	618	1
18	622	1
18	626	1
18	637	1
18	639	1
18	640	-1
18	642	1
18	643	1
18	655	-1
18	656	-1
18	657	1
18	658	1
18	659	-1
18	664	1
18	667	1
18	668	-2
18	670	-2
18	671	1
18	674	1
18	675	-2
18	676	-1
18	682	1
18	687	1
18	689	-1
18	690	-1
18	691	-2
18	692	2
18	694	-2
18	695	-1
18	696	-1
18	697	-2
18	700	-1
18	705	-1
18	706	1
18	709	2
18	711	-1
18	712	-1
18	713	1
18	716	1
18	717	1
18	718	-1
18	724	1
18	726	-1
18	732	-1
18	733	1
18	735	-2
18	737	1
18	738	-1
18	739	1
18	743	-1
18	752	1
18	756	1
18	757	1
18	765	-2
18	767	2
18	768	2
18	769	-1
18	772	1
18	774	1
18	775	-1
18	778	-1
18	779	1
18	782	1
18	784	1
18	786	1
18	787	1
18	788	-1
18	789	1
18	790	-1
18	804	1
18	810	2
18	812	-2
18	817	1
18	818	1
18	819	1
18	824	1
18	836	1
18	901	1
18	905	2
19	4	3
19	59	-2
19	62	-4
19	65	-2
19	70	-4
19	75	-4
19	77	-4
19	96	-4
19	132	3
19	133	-2
19	147	1
19	148	3
19	149	-1
19	152	2
19	154	-4
19	160	-1
19	167	2
19	177	4
19	179	-2
19	186	4
19	188	2
19	201	1
19	203	-4
19	209	-1
19	221	-4
19	234	-2
19	255	-2
19	270	2
19	293	-2
19	301	1
19	302	1
19	303	-2
19	311	-1
19	316	2
19	320	-2
19	323	1
19	325	1
19	332	-1
19	337	1
19	338	-2
19	341	-2
19	344	-2
19	350	-2
19	351	1
19	361	2
19	362	1
19	363	-2
19	364	-1
19	370	2
19	374	-2
19	375	2
19	376	1
19	381	-2
19	384	2
19	385	-2
19	386	2
19	389	-1
19	390	1
19	394	2
19	395	2
19	396	2
19	397	2
19	399	3
19	401	2
19	407	-4
19	408	3
19	431	-1
19	432	-2
19	435	-1
19	436	2
19	437	-4
19	438	1
19	443	1
19	445	-1
19	446	2
19	452	-2
19	453	-2
19	463	-4
19	464	-2
19	479	-2
19	481	2
19	490	-2
19	503	-2
19	505	2
19	507	-4
19	517	-2
19	518	-2
19	582	-1
19	585	1
19	587	1
19	590	1
19	592	-1
19	593	1
19	599	-1
19	600	1
19	602	1
19	603	-2
19	607	1
19	608	2
19	609	-1
19	610	-2
19	611	1
19	613	2
19	615	1
19	616	-2
19	617	-2
19	623	1
19	625	2
19	626	1
19	628	2
19	630	1
19	633	-1
19	635	-2
19	636	1
19	637	-1
19	638	1
19	639	-1
19	640	1
19	642	1
19	643	1
19	646	1
19	647	1
19	648	-1
19	651	1
19	654	-2
19	655	-2
19	657	-1
19	658	1
19	664	-1
19	666	-2
19	667	-2
19	668	1
19	669	1
19	671	-2
19	674	-1
19	675	1
19	676	-1
19	679	-1
19	680	-2
19	681	-2
19	683	-2
19	687	1
19	691	1
19	692	-2
19	693	1
19	694	-2
19	695	1
19	697	1
19	699	-1
19	702	-1
19	704	1
19	706	2
19	707	2
19	708	-1
19	711	-1
19	712	-1
19	713	3
19	716	1
19	719	1
19	724	1
19	727	-1
19	729	-1
19	731	1
19	741	-1
19	742	-1
19	746	1
19	747	-1
19	748	1
19	750	1
19	751	-1
19	755	3
19	758	-2
19	759	-1
19	760	1
19	761	1
19	768	1
19	770	1
19	772	1
19	775	1
19	776	1
19	777	1
19	779	2
19	785	1
19	786	1
19	789	-2
19	791	1
19	793	1
19	799	1
19	800	-2
19	813	1
19	837	1
19	902	1
19	910	2
19	912	2
19	916	2
19	919	-4
19	925	-2
19	927	1
19	929	-1
20	1	-7
20	6	-1
20	7	1
20	23	6
20	26	-12
20	36	-4
20	39	-8
20	40	-8
20	49	-12
20	50	6
20	86	1
20	94	1
20	99	-3
20	100	-2
20	102	-4
20	105	-6
20	110	-2
20	113	-2
20	118	4
20	119	-4
20	120	-2
20	124	2
20	209	2
20	214	1
20	217	1
20	223	-4
20	224	1
20	230	-2
20	233	-2
20	250	-1
20	253	1
20	257	1
20	259	1
20	260	-4
20	264	2
20	268	2
20	274	4
20	275	2
20	280	4
20	286	4
20	287	-4
20	288	-2
20	291	-6
20	292	4
20	297	-1
20	447	-2
20	448	3
20	453	1
20	458	-1
20	459	1
20	468	3
20	485	1
20	500	-2
20	502	-1
20	509	2
20	510	1
20	518	-1
20	519	-2
20	524	3
20	525	2
20	528	-4
20	530	-1
20	532	-2
20	534	-1
20	536	-4
20	540	1
20	541	2
20	542	2
20	544	-1
20	549	2
20	557	-4
20	558	-4
20	560	2
20	562	1
20	564	2
20	566	-4
20	568	-2
20	571	2
20	573	2
20	578	2
20	720	-1
20	722	1
20	733	-1
20	748	-1
20	751	1
20	790	-1
20	792	-1
20	794	2
20	804	-1
20	809	-1
20	815	-1
20	816	1
20	820	1
20	821	2
20	822	1
20	823	2
20	824	1
20	825	1
20	826	1
20	827	1
20	828	1
20	829	-2
20	830	1
20	831	1
20	832	-1
20	835	1
20	837	-1
20	838	1
20	839	-3
20	840	-1
21	6	4
21	30	-8
21	57	2
21	66	4
21	69	-4
21	70	-8
21	71	-4
21	77	-4
21	81	-8
21	84	2
21	86	2
21	99	-4
21	111	-4
21	125	-4
21	133	-2
21	155	2
21	156	2
21	163	-4
21	168	-4
21	169	2
21	176	-4
21	178	4
21	183	-4
21	192	-4
21	224	-4
21	226	-2
21	230	-2
21	234	-4
21	251	2
21	257	-4
21	260	-2
21	261	-4
21	287	4
21	315	-2
21	323	1
21	326	1
21	329	1
21	330	-1
21	331	1
21	332	-1
21	334	2
21	348	-2
21	349	1
21	350	-1
21	355	4
21	370	-1
21	372	-1
21	378	2
21	383	2
21	392	2
21	393	2
21	396	2
21	397	2
21	398	-2
21	399	2
21	402	4
21	403	2
21	404	4
21	405	4
21	407	-4
21	408	2
21	409	2
21	410	-2
21	411	2
21	414	2
21	415	2
21	420	-2
21	423	-1
21	425	1
21	427	1
21	435	-2
21	452	-2
21	454	-3
21	456	2
21	458	-2
21	460	-1
21	482	2
21	498	4
21	502	-2
21	504	2
21	506	-4
21	509	2
21	512	2
21	513	-2
21	515	-2
21	517	-2
21	519	-2
21	538	2
21	540	-2
21	541	2
21	543	2
21	544	2
21	554	-2
21	557	2
21	560	2
21	567	-2
21	577	-2
21	584	-1
21	587	2
21	602	1
21	603	-1
21	604	1
21	605	-1
21	606	-1
21	614	-1
21	615	1
21	631	1
21	637	-1
21	639	-1
21	644	1
21	647	1
21	649	1
21	651	1
21	654	-1
21	656	1
21	659	-1
21	660	-1
21	661	-2
21	664	1
21	666	1
21	669	1
21	671	-1
21	674	-1
21	676	1
21	677	-2
21	680	-3
21	682	-1
21	683	-2
21	684	-2
21	685	-1
21	686	-1
21	687	2
21	688	1
21	689	-1
21	690	-2
21	691	1
21	693	-1
21	696	-1
21	703	-1
21	707	1
21	709	-1
21	710	-1
21	714	1
21	725	-1
21	726	1
21	730	1
21	731	1
21	732	1
21	739	-1
21	745	1
21	747	-1
21	752	-1
21	754	-1
21	755	1
21	756	1
21	757	1
21	763	-1
21	772	2
21	773	-2
21	775	1
21	777	1
21	780	1
21	781	1
21	782	2
21	783	-1
21	784	1
21	785	2
21	786	-1
21	789	-2
21	791	1
21	792	-1
21	795	1
21	796	1
21	797	-2
21	798	1
21	799	1
21	801	-1
21	802	1
21	804	-2
21	805	1
21	806	-1
21	809	1
21	813	1
21	814	-1
21	816	1
21	818	1
21	823	2
21	826	-2
21	833	1
21	840	1
21	871	-12
21	875	4
21	876	4
21	903	1
21	904	1
21	905	-2
21	925	-1
22	1	-7
22	16	3
22	20	-8
22	35	2
22	39	-10
22	42	-8
22	89	2
22	92	2
22	96	-4
22	97	1
22	98	-2
22	99	-2
22	100	2
22	117	-4
22	119	-4
22	122	-4
22	123	2
22	132	3
22	209	-1
22	213	1
22	233	2
22	240	-2
22	245	2
22	265	2
22	267	-4
22	268	2
22	270	-2
22	275	2
22	281	2
22	284	2
22	285	-4
22	295	-4
22	445	-1
22	469	1
22	485	-1
22	489	1
22	491	1
22	517	-2
22	519	-3
22	523	2
22	524	4
22	525	1
22	526	-1
22	528	-2
22	532	-2
22	534	-3
22	540	-1
22	541	2
22	542	-1
22	560	2
22	562	3
22	563	2
22	564	-2
22	566	1
22	569	2
22	570	2
22	571	2
22	573	1
22	723	-1
22	733	-1
22	750	1
22	796	1
22	805	-1
22	808	-1
22	814	-1
22	815	1
22	820	1
22	822	-2
22	825	1
22	829	-2
22	830	1
22	831	1
22	833	1
22	835	-1
22	837	1
22	838	-1
22	839	1
23	15	6
23	21	6
23	25	-6
23	33	4
23	47	-6
23	67	-2
23	78	-4
23	86	-2
23	103	-4
23	142	2
23	144	-2
23	152	-1
23	156	-2
23	170	4
23	172	4
23	174	-2
23	211	-3
23	222	2
23	225	2
23	247	-4
23	248	3
23	249	6
23	250	2
23	251	-4
23	253	-2
23	254	-2
23	255	-4
23	256	-2
23	323	-1
23	341	1
23	346	-2
23	358	4
23	359	2
23	361	-1
23	375	-2
23	377	2
23	382	-2
23	426	2
23	427	-2
23	434	2
23	440	2
23	451	1
23	455	2
23	459	2
23	463	1
23	480	2
23	481	-4
23	486	-2
23	488	2
23	489	-2
23	586	1
23	590	-1
23	593	-1
23	605	1
23	620	-1
23	621	-1
23	624	1
23	627	-1
23	628	-1
23	629	-2
23	630	-1
23	632	1
23	636	-1
23	640	-1
23	641	2
23	645	-1
23	646	-1
23	648	-1
23	650	1
23	651	-3
23	652	1
23	656	-2
23	663	1
23	673	2
23	678	1
23	679	1
23	681	1
23	682	1
23	698	1
23	702	1
23	709	1
23	711	1
23	712	1
23	715	-2
23	716	1
23	722	1
23	727	1
23	728	2
23	729	1
23	734	1
23	739	1
23	740	1
23	741	1
23	744	-2
23	747	1
23	749	2
23	757	-2
23	759	1
23	760	-1
23	761	-1
23	762	-1
23	763	1
23	764	-2
23	847	12
23	850	20
23	865	-8
23	869	-6
23	870	6
23	880	-8
23	883	-6
23	884	6
23	887	2
23	889	2
23	890	1
23	892	-4
23	893	4
23	894	-6
23	907	2
23	911	-4
23	912	-2
23	913	3
23	916	-1
23	918	-2
23	920	-2
23	921	1
23	923	-4
23	927	-1
23	928	-2
23	929	-1
23	930	-2
24	20	-8
24	34	2
24	35	2
24	36	4
24	37	-8
24	41	-8
24	84	2
24	85	1
24	86	2
24	89	-2
24	90	-2
24	91	2
24	99	-4
24	100	-2
24	104	4
24	106	2
24	111	-6
24	117	-4
24	121	-8
24	122	-4
24	123	2
24	213	1
24	224	-1
24	226	-2
24	228	-1
24	230	-2
24	231	-3
24	232	-2
24	234	-2
24	237	-2
24	239	-2
24	244	2
24	251	2
24	252	1
24	257	-4
24	258	4
24	260	-2
24	261	-2
24	268	-2
24	272	4
24	282	2
24	283	4
24	290	-4
24	292	-4
24	294	2
24	295	2
24	425	1
24	427	1
24	444	-2
24	447	2
24	448	-2
24	456	2
24	457	1
24	458	-2
24	460	-2
24	466	2
24	469	2
24	470	2
24	483	-1
24	484	2
24	485	-1
24	502	-2
24	508	-2
24	509	2
24	510	1
24	511	1
24	517	-3
24	519	-2
24	538	2
24	540	-1
24	541	2
24	542	2
24	543	2
24	549	2
24	557	2
24	558	2
24	559	1
24	567	-2
24	569	2
24	570	2
24	572	2
24	574	-2
24	720	1
24	723	1
24	740	-1
24	741	-1
24	744	1
24	748	-1
24	751	1
24	763	-1
24	769	-1
24	790	-1
24	791	1
24	792	-2
24	794	1
24	795	2
24	796	1
24	798	1
24	799	-1
24	801	-1
24	814	-1
24	816	1
24	822	1
24	823	2
24	825	-1
24	826	-2
24	827	2
24	832	-1
24	833	1
24	834	-2
24	835	-1
24	837	1
24	838	-1
24	839	-1
24	871	-6
24	919	1
25	1	-7
25	10	-24
25	24	12
25	39	-4
25	43	-8
25	63	1
25	70	-1
25	71	-8
25	80	-4
25	81	4
25	88	-2
25	96	1
25	97	-2
25	99	2
25	100	-2
25	105	-8
25	109	-8
25	120	-4
25	160	-1
25	182	-2
25	189	-4
25	191	-6
25	193	8
25	194	4
25	195	4
25	199	2
25	200	1
25	207	2
25	235	-4
25	242	2
25	257	2
25	258	-2
25	263	-4
25	265	-2
25	267	2
25	271	4
25	273	2
25	275	-4
25	276	2
25	277	2
25	278	2
25	284	-2
25	297	-2
25	386	-1
25	387	2
25	388	-2
25	389	1
25	391	1
25	398	-2
25	402	2
25	403	-1
25	405	2
25	406	1
25	408	1
25	413	-2
25	416	2
25	421	1
25	423	1
25	435	-1
25	454	1
25	460	1
25	476	-1
25	495	-2
25	498	2
25	500	-2
25	501	-2
25	507	1
25	520	-2
25	522	2
25	524	2
25	525	3
25	526	1
25	533	2
25	534	-3
25	536	-2
25	540	1
25	545	2
25	546	-2
25	547	2
25	548	1
25	550	2
25	555	-2
25	559	-2
25	562	1
25	565	-4
25	577	-2
25	659	1
25	660	-4
25	661	1
25	669	1
25	678	1
25	685	-2
25	686	2
25	689	-1
25	690	1
25	692	1
25	696	-1
25	705	-1
25	717	1
25	725	1
25	733	1
25	738	-1
25	743	-1
25	745	1
25	768	1
25	773	1
25	775	-1
25	776	-2
25	782	-1
25	790	-1
25	794	1
25	796	-1
25	802	1
25	803	-2
25	806	1
25	807	1
25	814	1
25	817	1
25	820	1
25	821	1
25	827	-1
25	828	1
25	829	1
25	830	-2
26	34	-4
26	62	-2
26	86	4
26	89	-4
26	93	4
26	130	-6
26	140	1
26	141	1
26	142	1
26	148	1
26	149	-2
26	154	-2
26	160	-1
26	171	-2
26	179	2
26	201	3
26	202	-4
26	205	2
26	207	-2
26	208	-2
26	209	-1
26	211	2
26	212	-4
26	215	-4
26	217	-2
26	218	-4
26	219	-4
26	221	-2
26	222	-2
26	232	-4
26	237	-4
26	238	2
26	243	-2
26	245	-4
26	246	-2
26	251	4
26	252	-4
26	253	4
26	261	-4
26	323	1
26	331	1
26	358	1
26	362	-1
26	363	-3
26	364	-2
26	365	-2
26	366	-2
26	367	1
26	369	-1
26	373	1
26	374	1
26	379	-2
26	380	-2
26	391	1
26	394	-2
26	400	-4
26	409	1
26	418	2
26	422	2
26	428	2
26	431	-2
26	435	-1
26	436	1
26	437	2
26	439	3
26	441	2
26	442	-1
26	445	-1
26	446	-2
26	449	3
26	451	-2
26	452	2
26	454	-2
26	458	-4
26	460	-2
26	461	-4
26	462	4
26	469	1
26	470	2
26	471	2
26	472	-6
26	473	2
26	475	-4
26	479	-2
26	481	2
26	483	2
26	487	-4
26	490	-2
26	493	2
26	494	2
26	496	1
26	504	2
26	511	2
26	514	2
26	515	-2
26	592	-1
26	593	-1
26	599	-1
26	604	1
26	607	1
26	608	1
26	609	1
26	612	-1
26	621	1
26	625	1
26	626	1
26	627	-1
26	630	1
26	633	-1
26	636	2
26	637	-1
26	640	1
26	644	1
26	645	1
26	646	1
26	647	-2
26	651	1
26	654	-2
26	655	-2
26	657	-2
26	664	-1
26	666	1
26	672	-2
26	674	-1
26	675	1
26	676	1
26	679	-1
26	693	1
26	697	1
26	700	1
26	702	-1
26	703	1
26	706	2
26	707	1
26	708	1
26	710	1
26	711	-1
26	712	-1
26	713	2
26	714	1
26	715	1
26	719	1
26	720	1
26	721	1
26	723	2
26	724	1
26	727	-1
26	729	-1
26	730	1
26	731	1
26	734	-1
26	735	1
26	736	1
26	737	2
26	738	1
26	739	-2
26	740	-2
26	741	-1
26	742	2
26	743	1
26	745	-3
26	746	-2
26	747	-1
26	751	-1
26	752	2
26	753	-2
26	754	2
26	755	-2
26	756	1
26	758	-2
26	759	-1
26	760	1
26	761	1
26	762	2
26	763	-2
26	765	-2
26	766	2
26	767	-2
26	770	1
26	771	2
26	772	1
26	777	1
26	778	1
26	780	2
26	784	2
26	786	1
26	787	-4
26	788	1
26	793	1
26	795	2
26	797	-2
26	798	1
26	811	-2
26	812	1
26	813	1
26	834	-2
26	910	2
26	912	2
26	925	-2
26	927	1
26	929	1
27	1	-7
27	5	-2
27	6	-3
27	7	2
27	23	1
27	26	-2
27	49	-2
27	50	1
27	89	1
27	90	1
27	99	2
27	100	-2
27	102	-2
27	105	-6
27	120	-4
27	126	-2
27	215	1
27	216	1
27	234	1
27	235	-2
27	237	1
27	239	1
27	240	-2
27	257	2
27	267	2
27	274	2
27	275	-4
27	285	-2
27	287	-2
27	288	-4
27	294	-1
27	295	-1
27	493	-1
27	500	-4
27	508	1
27	512	-2
27	524	2
27	525	3
27	527	1
27	534	-1
27	536	-2
27	544	-1
27	545	1
27	553	-2
27	563	1
27	574	1
27	577	-1
27	733	1
27	783	1
27	790	-1
27	792	1
27	794	1
27	796	-1
27	806	1
27	820	1
27	821	1
27	828	2
27	829	1
27	830	-2
28	15	2
28	16	3
28	21	-2
28	37	-4
28	39	-2
28	84	-2
28	85	2
28	87	-2
28	92	-2
28	96	-2
28	97	1
28	105	2
28	201	1
28	208	-1
28	211	-1
28	212	1
28	215	-2
28	217	1
28	224	-1
28	232	-1
28	234	1
28	235	-1
28	427	1
28	460	1
28	519	1
29	1	7
29	10	-12
29	30	4
29	33	-4
29	34	2
29	35	-1
29	55	1
29	56	-1
29	57	-1
29	62	-4
29	86	1
29	88	1
29	89	-5
29	99	-2
29	133	1
29	149	2
29	152	-1
29	160	-2
29	200	-1
29	207	2
29	209	2
29	323	1
29	332	-1
29	846	-2
29	847	-3
29	856	1
29	875	-4
29	890	1
29	901	-1
29	902	1
29	903	1
29	912	1
30	6	2
30	63	2
30	80	4
30	90	-2
30	98	-2
30	140	-1
30	145	-1
30	146	1
30	150	-2
30	151	2
30	183	-4
30	193	-4
30	202	2
30	204	-2
30	205	-4
30	230	2
30	267	2
30	275	-2
30	295	-4
30	321	1
30	324	-2
30	327	2
30	328	1
30	329	-1
30	330	-1
30	333	-2
30	343	-1
30	344	1
30	348	1
30	362	1
30	385	1
30	386	-2
30	388	-1
30	391	-2
30	402	2
30	403	1
30	418	2
30	422	1
30	423	-1
30	428	-2
30	470	-2
30	478	-2
30	483	1
30	486	-2
30	493	-2
30	524	2
30	525	2
30	541	-2
30	542	1
30	597	1
30	602	1
30	610	-1
30	624	-1
30	625	-2
30	626	1
30	632	1
30	647	-1
30	658	-1
30	659	-1
30	660	1
30	672	1
30	680	1
30	698	1
30	699	-1
30	700	-1
30	702	1
30	703	1
30	717	1
30	720	1
30	721	1
30	723	-1
30	724	1
30	726	1
30	730	1
30	732	-1
30	733	-1
30	738	1
30	750	1
30	756	-1
30	759	1
30	796	-1
30	839	1
30	859	3
30	868	2
30	869	-4
30	881	-2
30	883	-1
30	906	2
30	927	1
30	928	-2
31	31	-8
31	38	-8
31	67	2
31	91	2
31	103	2
31	106	2
31	108	-4
31	147	2
31	148	-2
31	155	-2
31	156	-2
31	157	-4
31	158	-2
31	189	4
31	191	-2
31	213	1
31	218	-4
31	233	-2
31	237	-2
31	252	2
31	253	-2
31	264	-2
31	268	-2
31	326	1
31	329	1
31	334	-1
31	342	2
31	345	-2
31	346	1
31	347	2
31	349	2
31	361	-1
31	378	2
31	380	-4
31	389	-2
31	410	2
31	425	-1
31	456	2
31	465	1
31	466	2
31	476	1
31	482	-1
31	484	-1
31	489	-3
31	500	2
31	508	-4
31	528	-2
31	532	2
31	536	2
31	540	-2
31	574	-4
31	597	-1
31	606	1
31	614	1
31	627	1
31	629	-1
31	630	1
31	645	-1
31	646	1
31	655	1
31	661	1
31	663	-1
31	664	-1
31	670	1
31	671	-2
31	673	1
31	674	-1
31	681	1
31	682	-1
31	689	-1
31	690	1
31	696	-1
31	709	-1
31	711	1
31	734	-1
31	739	1
31	741	1
31	761	1
31	762	1
31	769	1
31	773	1
31	790	-1
31	792	1
31	814	1
31	835	1
31	838	1
31	857	-8
31	870	2
31	881	2
31	884	-4
31	893	-4
31	913	1
31	929	1
31	930	-2
32	25	2
32	47	-4
32	96	2
32	114	-4
32	126	-4
32	211	1
32	219	-2
32	222	-2
32	224	1
32	226	-2
32	228	2
32	232	1
32	234	-2
32	254	-2
32	270	-2
32	278	-2
32	283	-4
32	284	-4
32	296	-2
32	422	1
32	442	-2
32	451	-1
32	452	1
32	453	-1
32	460	-1
32	462	-2
32	471	-2
32	472	-2
32	483	1
32	484	-1
32	485	1
32	487	2
32	488	-2
32	490	2
32	491	-1
32	507	1
32	511	-2
32	512	2
32	519	-1
32	530	-1
32	539	1
32	544	-2
32	547	2
32	555	2
32	559	-1
32	568	-2
32	570	2
32	571	-2
32	576	-2
32	577	-2
32	719	1
32	723	-1
32	728	1
32	729	1
32	736	-2
32	737	1
32	740	1
32	742	-1
32	746	-1
32	753	1
32	754	1
32	762	1
32	763	-1
32	764	1
32	777	1
32	778	-1
32	780	1
32	791	-1
32	793	1
32	795	2
32	799	-1
32	801	1
32	806	-1
32	807	-1
32	808	1
32	809	1
32	812	-1
32	813	1
32	819	-1
32	821	1
32	825	1
32	827	1
32	828	1
32	831	1
32	833	1
32	834	1
32	836	1
32	837	-2
32	840	1
32	883	2
32	884	-2
32	915	2
32	919	2
32	922	-4
33	12	3
33	15	1
33	18	-2
33	25	-2
33	85	1
33	97	2
33	117	-2
33	131	3
33	208	-1
33	211	-1
33	212	2
33	224	-1
33	227	-2
33	228	-2
33	229	3
33	232	-1
33	235	-1
33	256	-2
33	262	-2
33	269	-2
33	277	-2
33	441	-2
33	442	1
33	451	1
33	455	1
33	497	1
33	514	-2
33	526	-2
33	527	1
33	529	-2
33	530	1
33	539	-2
33	548	1
33	559	1
33	566	1
33	778	1
33	798	1
33	817	1
34	18	-8
34	21	2
34	47	-4
34	87	2
34	92	2
34	117	-4
34	118	-4
34	212	1
34	213	1
34	217	-2
34	220	2
34	232	2
34	233	2
34	235	-2
34	241	-2
34	243	2
34	254	-2
34	259	-2
34	260	-2
34	262	-4
34	269	2
34	270	-4
34	277	-4
34	285	-4
34	296	-6
34	427	-1
34	440	2
34	453	-1
34	456	-2
34	457	2
34	460	-1
34	471	-2
34	473	-2
34	489	1
34	497	2
34	515	-2
34	516	2
34	519	-1
34	523	-2
34	531	-2
34	532	-2
34	537	2
34	539	-1
34	540	-1
34	554	-2
34	555	2
34	564	2
34	565	2
34	566	2
34	567	2
34	568	-2
34	569	2
34	575	-2
34	577	-2
34	719	-1
34	722	-1
34	728	1
34	729	1
34	753	1
34	754	1
34	764	-1
34	778	-1
34	779	1
34	780	1
34	798	-1
34	800	1
34	801	1
34	804	1
34	805	-1
34	806	1
34	807	1
34	809	2
34	810	-1
34	812	-1
34	813	1
34	815	1
34	818	1
34	821	1
34	822	-2
34	824	1
34	825	1
34	826	-1
34	829	1
34	884	2
34	891	2
34	892	2
34	894	-4
35	12	-6
35	18	-4
35	25	1
35	71	-2
35	97	-2
35	146	1
35	154	-1
35	159	-1
35	163	2
35	180	-4
35	188	-2
35	196	-4
35	197	2
35	198	2
35	199	2
35	224	1
35	227	2
35	235	-1
35	263	-2
35	273	2
35	276	-2
35	281	-2
35	293	-4
35	343	-1
35	348	1
35	353	1
35	354	1
35	384	1
35	388	-1
35	406	1
35	407	1
35	411	-1
35	436	1
35	450	1
35	451	-1
35	452	1
35	497	1
35	506	1
35	511	-1
35	526	1
35	527	1
35	530	-2
35	546	1
35	554	-2
35	564	1
35	573	1
35	616	-1
35	675	-1
35	685	-1
35	687	1
35	691	-1
35	695	1
35	774	1
35	776	-1
35	802	1
35	803	-1
35	819	1
35	836	1
35	852	-3
35	868	1
35	925	1
35	926	-2
36	22	2
36	25	-4
36	47	-2
36	70	-2
36	78	4
36	96	-2
36	132	3
36	145	1
36	147	1
36	154	-3
36	155	2
36	156	2
36	162	2
36	163	-4
36	179	-4
36	181	2
36	196	-4
36	199	2
36	208	-1
36	226	2
36	255	2
36	274	2
36	280	-2
36	290	-2
36	294	-4
36	344	-1
36	345	-1
36	346	1
36	347	-2
36	349	1
36	350	-1
36	354	3
36	366	-1
36	368	1
36	382	-2
36	384	-2
36	389	-1
36	400	-2
36	408	1
36	409	1
36	424	-2
36	425	1
36	427	1
36	439	1
36	449	1
36	452	-2
36	454	-1
36	455	1
36	460	-1
36	462	-2
36	474	-2
36	496	1
36	517	-2
36	522	-2
36	538	2
36	553	-2
36	615	1
36	616	-1
36	656	1
36	657	2
36	666	1
36	676	-1
36	678	-1
36	679	1
36	685	1
36	687	1
36	688	1
36	690	-1
36	692	-1
36	693	-2
36	695	1
36	709	-1
36	713	1
36	716	-1
36	727	1
36	729	1
36	746	1
36	755	-1
36	757	1
36	764	-1
36	772	1
36	775	1
36	777	1
36	787	-1
36	797	1
36	806	1
36	813	-2
36	814	-1
36	825	1
36	832	1
36	834	1
36	837	1
36	852	-12
36	857	4
36	881	1
36	911	2
36	923	-4
36	925	1
36	926	-2
37	9	-24
37	18	-8
37	39	-4
37	43	-8
37	44	-4
37	47	1
37	94	1
37	98	1
37	105	-4
37	112	4
37	113	-4
37	114	-2
37	116	4
37	119	-4
37	120	-8
37	225	-1
37	230	-1
37	231	1
37	232	1
37	235	-1
37	240	-1
37	241	1
37	260	-2
37	261	1
37	266	4
37	279	-4
37	280	1
37	281	-2
37	282	-2
37	287	-2
37	296	-2
37	297	-1
37	497	1
37	515	1
37	516	2
37	517	1
37	519	1
37	545	1
37	547	2
37	552	2
37	554	-2
37	557	-2
37	559	-1
37	561	-1
37	562	1
37	563	1
37	565	-2
37	571	2
37	578	2
37	579	2
37	801	-1
37	807	1
37	808	-1
37	812	-1
37	818	1
37	821	1
37	823	1
37	826	1
37	828	1
37	830	-1
37	831	-2
37	869	1
37	871	6
37	872	-12
38	8	27
38	21	3
38	22	-8
38	108	-2
38	128	3
38	148	-1
38	155	-2
38	170	2
38	172	2
38	201	-1
38	210	2
38	244	-2
38	249	1
38	253	-2
38	254	-2
38	325	-1
38	340	1
38	342	1
38	358	-1
38	361	-1
38	368	-2
38	393	1
38	419	1
38	424	1
38	425	-2
38	447	1
38	456	1
38	630	1
38	636	-1
38	646	1
38	760	-1
38	762	1
38	851	3
38	857	-2
38	870	6
38	884	-3
38	893	-4
38	907	1
38	910	-1
38	913	1
39	11	-8
39	22	2
39	41	-4
39	47	-2
39	95	-4
39	101	2
39	103	2
39	106	1
39	111	-4
39	121	-2
39	129	3
39	215	-2
39	216	-2
39	217	-1
39	234	-1
39	237	-1
39	241	-2
39	243	-1
39	244	1
39	252	1
39	253	-1
39	255	1
39	264	-2
39	290	-2
39	424	-2
39	425	1
39	427	1
39	429	2
39	440	1
39	446	-1
39	449	2
39	453	-1
39	462	-2
39	472	2
39	487	1
39	503	-1
39	515	-2
39	521	-2
39	531	1
39	538	1
39	549	1
39	722	-1
39	728	1
39	736	1
39	737	1
39	742	-1
39	744	1
39	753	1
39	754	-2
39	764	-1
39	792	-1
39	795	1
39	800	1
39	804	1
39	824	1
39	870	1
39	891	1
39	892	2
39	894	-4
39	919	1
39	922	-2
40	9	-6
40	11	1
40	19	-4
40	37	1
40	43	-4
40	105	-1
40	110	-1
40	111	1
40	114	-2
40	121	1
40	126	-1
40	266	1
40	271	1
40	287	-1
40	288	-1
40	289	1
40	547	1
40	871	1
40	872	-2
41	6	-2
41	24	-6
41	69	-4
41	72	2
41	107	-2
41	122	-1
41	136	-2
41	138	2
41	139	-2
41	164	-1
41	168	-1
41	182	-2
41	193	-2
41	231	1
41	240	-4
41	242	1
41	250	1
41	295	-1
41	310	-1
41	311	1
41	315	-2
41	341	-1
41	355	2
41	362	1
41	372	1
41	385	1
41	386	-2
41	397	1
41	403	1
41	458	1
41	480	1
41	483	1
41	486	-2
41	492	1
41	493	-1
41	510	-1
41	524	1
41	525	2
41	542	1
41	543	-2
41	581	-1
41	582	1
41	584	1
41	604	-1
41	605	1
41	607	1
41	608	-2
41	609	1
41	611	1
41	635	-1
41	637	1
41	638	-1
41	658	-1
41	660	1
41	669	-1
41	705	-1
41	710	-1
41	720	1
41	723	-2
41	725	1
41	733	1
41	738	1
41	743	1
41	748	1
41	758	1
41	765	-1
41	794	-1
41	839	1
41	877	-2
41	880	-3
41	888	1
41	917	2
41	918	-2
41	920	1
42	38	-4
42	73	-4
42	91	2
42	108	-4
42	123	-2
42	124	2
42	155	-2
42	164	2
42	166	-2
42	167	2
42	169	-2
42	176	2
42	178	-4
42	184	2
42	185	-4
42	191	-2
42	216	-1
42	247	1
42	259	-2
42	265	2
42	268	-2
42	326	1
42	361	-1
42	383	2
42	390	2
42	392	-2
42	393	2
42	421	-1
42	457	1
42	459	1
42	465	1
42	474	1
42	489	-2
42	523	-4
42	532	2
42	534	1
42	540	-2
42	574	-1
42	622	-1
42	623	1
42	627	1
42	628	-1
42	631	1
42	645	-1
42	649	1
42	653	-1
42	656	-1
42	661	1
42	664	-1
42	665	-1
42	670	1
42	671	-2
42	678	1
42	683	1
42	690	1
42	722	1
42	725	-1
42	749	1
42	773	1
42	835	1
42	838	1
42	863	-4
42	865	-6
42	878	2
42	892	-1
42	908	1
42	909	-1
42	911	-1
42	913	1
42	921	2
42	930	-2
43	72	2
43	77	-4
43	79	-4
43	113	-4
43	114	-2
43	122	-1
43	125	-2
43	164	-1
43	168	1
43	169	-2
43	179	2
43	180	-4
43	195	-2
43	228	1
43	270	-4
43	290	1
43	294	-1
43	296	-2
43	297	1
43	370	1
43	384	1
43	386	-1
43	388	-1
43	389	1
43	396	1
43	410	-2
43	411	1
43	463	-1
43	513	1
43	517	1
43	518	1
43	520	2
43	526	1
43	544	-2
43	545	1
43	555	2
43	559	-1
43	576	1
43	577	-1
43	617	-1
43	618	1
43	660	-1
43	661	1
43	662	1
43	668	-1
43	671	1
43	677	1
43	680	1
43	681	-1
43	693	-1
43	695	1
43	773	1
43	774	1
43	775	-1
43	776	-1
43	782	1
43	786	-1
43	797	-1
43	805	1
43	808	-2
43	809	1
43	822	-1
43	831	1
43	834	-1
43	837	1
43	840	1
43	864	-4
43	866	-6
43	879	2
43	920	1
43	923	2
43	926	-2
44	73	-2
44	76	-4
44	121	-2
44	123	-1
44	130	-3
44	131	3
44	164	1
44	169	-1
44	181	2
44	192	-2
44	229	1
44	241	-2
44	244	1
44	246	1
44	247	2
44	269	-4
44	293	-1
44	365	-1
44	367	1
44	368	1
44	371	1
44	378	-2
44	382	-2
44	384	-2
44	385	-1
44	395	1
44	407	1
44	464	-1
44	466	-2
44	467	1
44	472	-1
44	475	-2
44	489	1
44	518	1
44	529	1
44	537	2
44	539	-2
44	575	-4
44	617	-1
44	618	1
44	629	1
44	630	-1
44	653	1
44	656	-1
44	657	1
44	662	1
44	665	1
44	668	-2
44	670	1
44	715	1
44	718	-1
44	753	1
44	765	-1
44	767	1
44	774	1
44	797	1
44	800	1
44	815	-1
44	826	1
44	834	1
44	836	1
44	864	-4
44	866	-6
44	879	2
44	893	4
44	894	-2
44	920	2
44	921	-1
44	922	-2
44	923	-2
44	926	-2
45	19	-4
45	20	-2
45	26	3
45	40	-4
45	41	2
45	48	3
45	49	-3
45	50	3
45	114	-2
45	117	1
45	118	-4
45	120	-1
45	122	1
45	123	-1
45	125	-1
45	275	-1
45	276	1
45	277	1
45	279	1
45	280	1
45	281	-2
45	285	-1
45	286	1
45	290	1
45	291	-1
45	292	1
45	528	1
45	553	-1
45	567	-1
45	571	1
45	578	1
45	842	-20
45	843	-30
45	844	10
45	872	-6
45	894	1
46	49	6
46	72	2
46	80	4
46	122	-4
46	138	1
46	164	-2
46	166	2
46	168	-1
46	182	-2
46	183	-2
46	230	-2
46	240	-2
46	267	-2
46	275	2
46	292	-2
46	295	2
46	310	-1
46	312	1
46	314	-1
46	335	1
46	336	-2
46	343	-2
46	344	1
46	348	2
46	365	1
46	366	1
46	369	1
46	370	1
46	371	-1
46	372	1
46	385	1
46	386	-1
46	387	2
46	388	-1
46	430	1
46	581	-1
46	584	1
46	610	-1
46	622	1
46	631	-1
46	659	-1
46	672	-1
46	705	-1
46	724	1
46	725	1
46	726	1
46	731	-2
46	732	1
46	839	1
46	844	-24
46	858	-2
46	878	-4
46	888	2
47	50	6
47	66	-4
47	73	-4
47	81	4
47	104	-4
47	123	-4
47	139	1
47	143	-2
47	144	2
47	164	1
47	167	2
47	169	-1
47	172	2
47	174	2
47	175	-2
47	237	-2
47	245	2
47	253	-2
47	257	2
47	268	-2
47	311	-1
47	313	1
47	325	1
47	338	1
47	345	-2
47	349	2
47	358	1
47	359	-2
47	361	-2
47	363	-1
47	364	1
47	367	1
47	369	-1
47	375	-2
47	377	1
47	389	-1
47	465	2
47	582	-1
47	593	-1
47	603	1
47	620	1
47	623	1
47	627	1
47	636	1
47	645	-2
47	648	1
47	651	-1
47	664	-1
47	751	1
47	842	-48
47	849	-4
47	863	-8
47	877	4
48	20	-8
48	26	6
48	42	4
48	43	4
48	107	1
48	110	-2
48	111	-2
48	117	-2
48	119	-2
48	120	2
48	122	1
48	123	-2
48	124	2
48	125	-1
48	126	-2
48	218	1
48	219	-2
48	220	1
48	225	-2
48	228	1
48	229	-1
48	231	1
48	243	1
48	245	1
48	246	1
48	250	-1
48	251	1
48	252	-1
48	255	1
48	261	2
48	262	2
48	293	1
48	294	-1
48	295	-1
48	297	-1
48	452	-1
48	457	-1
48	458	-1
48	459	1
48	462	1
48	471	-2
48	473	1
48	483	1
48	493	-1
48	514	1
48	515	-1
48	554	-1
48	568	1
48	574	1
48	843	-24
48	850	-2
48	865	-4
48	880	2
49	37	4
49	39	4
49	63	1
49	67	-2
49	70	-1
49	71	2
49	90	-2
49	94	-4
49	96	3
49	97	-4
49	98	-2
49	105	2
49	106	2
49	140	-1
49	145	-1
49	146	1
49	147	-2
49	148	1
49	156	2
49	159	-1
49	208	1
49	211	1
49	212	-2
49	213	2
49	215	2
49	217	1
49	224	3
49	232	-1
49	234	-1
49	235	3
49	248	-1
49	260	4
49	328	1
49	329	-1
49	330	-1
49	331	1
49	334	1
49	350	1
49	423	-1
49	427	-2
49	453	-2
49	454	-1
49	482	1
49	491	1
49	519	-3
49	871	-6
49	891	2
49	906	1
49	907	1
49	910	-2
49	915	-1
49	919	1
49	927	1
49	929	-1
50	1	2
50	10	24
50	23	-6
50	30	-4
50	34	4
50	36	8
50	61	2
50	62	4
50	64	-2
50	65	2
50	86	-4
50	89	2
50	99	2
50	100	2
50	133	-1
50	141	1
50	142	1
50	149	-5
50	152	2
50	160	5
50	200	-1
50	207	-4
50	209	-3
50	318	-1
50	323	-1
50	332	2
50	867	1
50	875	4
50	885	2
50	886	-2
50	889	2
50	895	1
50	896	-1
50	898	1
50	901	1
50	902	-2
50	903	-2
50	912	-1
51	6	2
51	24	12
51	46	-12
51	49	-6
51	69	4
51	93	4
51	102	-8
51	127	3
51	135	-4
51	144	2
51	165	2
51	166	-2
51	171	4
51	182	-4
51	183	4
51	193	12
51	205	2
51	206	-4
51	223	-4
51	230	-4
51	231	4
51	236	2
51	239	4
51	240	2
51	242	-2
51	258	4
51	267	4
51	275	4
51	292	8
51	295	4
51	304	3
51	305	-2
51	306	1
51	307	-2
51	308	-2
51	309	2
51	312	-1
51	314	2
51	315	2
51	319	-2
51	320	2
51	322	-2
51	324	2
51	326	2
51	327	-4
51	333	2
51	335	1
51	336	2
51	337	-1
51	341	2
51	343	1
51	344	-2
51	346	2
51	348	-2
51	355	-2
51	357	2
51	360	1
51	362	-3
51	365	1
51	366	1
51	369	2
51	370	2
51	371	-2
51	372	-4
51	373	-2
51	376	1
51	385	-4
51	386	3
51	387	2
51	388	-1
51	391	2
51	397	-1
51	402	-4
51	403	-1
51	418	-2
51	421	2
51	422	2
51	426	-4
51	428	2
51	430	-1
51	438	1
51	443	-3
51	448	4
51	458	-4
51	468	4
51	469	-4
51	478	-2
51	479	-1
51	483	2
51	509	2
51	525	2
51	541	-2
51	542	3
51	580	3
51	581	2
51	582	-2
51	584	-2
51	586	1
51	587	-1
51	588	1
51	589	2
51	590	1
51	591	1
51	594	-2
51	595	2
51	596	-2
51	597	-2
51	598	-2
51	599	-1
51	600	-1
51	604	2
51	607	-2
51	608	2
51	609	-3
51	610	2
51	619	-2
51	620	1
51	622	-1
51	624	1
51	625	3
51	626	-4
51	629	1
51	631	2
51	633	-2
51	635	1
51	638	1
51	641	-1
51	642	1
51	643	-1
51	644	1
51	647	1
51	650	-2
51	652	-1
51	658	3
51	659	5
51	660	-3
51	669	2
51	672	-1
51	680	-1
51	698	1
51	699	2
51	701	-2
51	702	-2
51	703	-1
51	704	2
51	710	3
51	714	-4
51	717	-1
51	720	1
51	721	-2
51	723	1
51	724	-4
51	726	-1
51	730	-3
51	731	1
51	732	3
51	733	1
51	738	-1
51	743	-2
51	748	-2
51	750	-1
51	756	3
51	758	-1
51	759	1
51	763	-2
51	765	1
51	796	1
51	839	-3
52	5	4
52	31	8
52	38	8
52	40	16
52	50	-12
52	60	4
52	69	-4
52	74	8
52	76	-4
52	77	4
52	78	4
52	81	-8
52	109	8
52	124	-8
52	134	2
52	135	2
52	153	4
52	155	4
52	157	4
52	158	4
52	165	-2
52	166	2
52	167	-8
52	172	-4
52	173	4
52	176	-2
52	178	8
52	184	-2
52	185	2
52	191	8
52	203	4
52	216	-2
52	219	4
52	220	4
52	221	2
52	222	2
52	239	-2
52	244	8
52	245	-4
52	247	4
52	257	-4
52	259	-6
52	264	4
52	265	-6
52	268	-4
52	291	8
52	309	-2
52	313	-2
52	315	-2
52	321	2
52	333	-2
52	336	-2
52	338	-2
52	339	2
52	340	4
52	341	-2
52	342	-4
52	345	2
52	347	-4
52	349	-4
52	359	2
52	360	-2
52	361	2
52	363	2
52	364	-2
52	367	2
52	368	4
52	369	2
52	373	-1
52	374	-1
52	376	2
52	378	-4
52	379	2
52	380	2
52	382	2
52	389	-2
52	390	-3
52	392	4
52	398	2
52	410	-2
52	413	2
52	419	-2
52	420	-2
52	421	1
52	430	-2
52	431	-2
52	432	2
52	433	-2
52	434	-2
52	435	1
52	444	-2
52	445	3
52	447	4
52	448	-2
52	456	-4
52	457	4
52	459	-4
52	463	2
52	464	-2
52	465	-4
52	466	-4
52	468	-2
52	474	-1
52	476	-2
52	495	2
52	502	4
52	508	4
52	523	2
52	528	4
52	532	-4
52	534	6
52	536	4
52	540	4
52	574	4
52	582	2
52	586	-1
52	588	-1
52	590	2
52	591	-2
52	594	1
52	596	2
52	599	-1
52	601	1
52	606	-1
52	614	-1
52	619	1
52	621	2
52	622	1
52	623	-4
52	624	-1
52	627	-2
52	628	4
52	630	-1
52	631	-2
52	632	-1
52	635	-1
52	639	2
52	640	1
52	642	1
52	643	-1
52	645	2
52	646	-2
52	648	-2
52	649	-1
52	652	-1
52	653	1
52	654	1
52	655	-4
52	656	1
52	661	-3
52	663	2
52	665	1
52	670	-4
52	671	3
52	673	-1
52	674	3
52	678	-3
52	681	-1
52	682	3
52	683	-1
52	689	5
52	690	-3
52	696	5
52	709	3
52	711	-4
52	712	1
52	715	2
52	718	1
52	722	-2
52	725	-2
52	739	-2
52	740	1
52	741	-2
52	744	1
52	745	-2
52	747	1
52	749	-1
52	757	1
52	760	2
52	761	-2
52	762	-2
52	769	-1
52	773	-3
52	790	1
52	792	-1
52	814	-1
52	815	2
52	835	-3
52	838	-3
52	882	6
52	924	1
53	6	-2
53	48	-12
53	113	-8
53	114	4
53	118	8
53	126	4
53	132	6
53	171	2
53	179	-4
53	180	2
53	184	-4
53	195	4
53	237	2
53	238	-2
53	240	-2
53	241	2
53	243	2
53	246	-8
53	269	-2
53	270	2
53	271	4
53	278	4
53	281	-2
53	283	4
53	284	4
53	287	-4
53	290	2
53	294	-2
53	297	-4
53	357	2
53	358	1
53	362	-1
53	363	-1
53	365	2
53	366	-1
53	367	-4
53	368	1
53	378	2
53	379	2
53	380	-4
53	382	2
53	384	-1
53	386	1
53	388	1
53	389	-2
53	394	-2
53	410	2
53	411	-1
53	436	1
53	439	1
53	440	-4
53	441	-2
53	442	3
53	444	-2
53	445	2
53	446	4
53	449	3
53	455	2
53	470	-2
53	471	2
53	472	2
53	473	2
53	478	1
53	481	-2
53	488	2
53	489	2
53	490	-4
53	504	2
53	507	-2
53	508	2
53	511	2
53	513	-2
53	514	-2
53	515	2
53	517	2
53	520	-2
53	521	2
53	523	2
53	526	-3
53	527	2
53	530	2
53	538	-4
53	539	-2
53	540	2
53	541	-2
53	544	4
53	545	4
53	557	-2
53	559	-2
53	560	-4
53	562	2
53	567	4
53	568	2
53	569	-8
53	570	-2
53	572	2
53	575	2
53	576	-3
53	577	2
53	578	4
53	621	-1
53	625	2
53	626	-1
53	627	1
53	629	-1
53	630	1
53	632	-1
53	633	-1
53	634	1
53	638	-1
53	639	1
53	641	2
53	645	1
53	646	-2
53	648	-1
53	650	-1
53	651	1
53	653	1
53	654	-1
53	655	1
53	660	-1
53	661	1
53	665	1
53	666	2
53	667	-1
53	668	2
53	671	-1
53	672	-1
53	673	1
53	674	-1
53	675	-1
53	678	1
53	679	-2
53	680	-1
53	681	1
53	682	-1
53	687	-1
53	693	2
53	699	1
53	704	1
53	706	-1
53	707	1
53	711	1
53	713	-1
53	714	-1
53	715	-1
53	720	1
53	721	-1
53	722	1
53	723	-1
53	724	-1
53	727	1
53	729	-2
53	730	-2
53	731	-1
53	732	1
53	734	-1
53	735	1
53	736	-3
53	737	-1
53	738	-1
53	739	1
53	740	1
53	744	-1
53	745	1
53	746	2
53	747	1
53	749	-2
53	750	1
53	751	1
53	752	-1
53	753	2
53	758	2
53	759	1
53	764	-2
53	765	-1
53	772	-3
53	773	1
53	774	-1
53	777	-2
53	779	-3
53	782	-1
53	784	1
53	786	1
53	787	-1
53	789	1
53	791	2
53	792	1
53	793	-2
53	796	-1
53	798	2
53	799	2
53	800	-2
53	801	-2
53	802	2
53	804	-1
53	805	2
53	807	2
53	809	-2
53	813	-2
53	814	1
53	817	1
53	818	3
53	819	3
53	821	2
53	823	2
53	824	1
53	831	-2
53	833	-2
53	835	-1
53	836	-3
53	837	2
53	838	-1
53	839	-1
53	840	-4
54	5	2
54	67	-2
54	117	-4
54	130	6
54	131	-6
54	151	1
54	158	2
54	163	-1
54	181	-4
54	190	4
54	192	-4
54	197	-2
54	211	1
54	212	-2
54	222	-2
54	228	1
54	229	-2
54	232	-1
54	248	-1
54	261	-4
54	263	2
54	265	2
54	277	4
54	280	-4
54	287	2
54	293	-4
54	327	1
54	328	1
54	348	1
54	349	-2
54	364	-2
54	375	1
54	384	2
54	385	2
54	391	-2
54	394	2
54	401	2
54	409	2
54	418	2
54	422	1
54	437	-2
54	441	2
54	442	-2
54	446	1
54	450	3
54	451	-2
54	452	3
54	457	-2
54	475	-2
54	483	1
54	490	-1
54	495	-2
54	499	2
54	501	2
54	506	3
54	507	2
54	511	1
54	513	2
54	514	2
54	515	-2
54	516	-2
54	517	-2
54	521	-2
54	522	-2
54	526	2
54	527	2
54	530	-1
54	531	2
54	533	2
54	535	-4
54	537	-2
54	539	4
54	546	3
54	548	-2
54	553	2
54	554	2
54	557	4
54	558	2
54	559	-1
54	561	2
54	564	-3
54	565	2
54	566	2
54	567	-2
54	610	-1
54	624	-1
54	626	2
54	647	-1
54	648	1
54	656	1
54	658	-1
54	659	-1
54	663	1
54	664	1
54	666	1
54	667	3
54	668	-2
54	670	-2
54	674	1
54	675	-3
54	676	1
54	677	1
54	682	1
54	684	-1
54	686	-2
54	689	1
54	691	-1
54	692	1
54	693	-2
54	694	-2
54	696	1
54	697	1
54	699	-1
54	700	-1
54	711	-2
54	712	1
54	715	1
54	716	1
54	717	2
54	718	-2
54	719	3
54	727	-2
54	732	-1
54	733	-1
54	742	-1
54	756	-1
54	767	1
54	769	1
54	770	1
54	771	1
54	774	-2
54	776	1
54	779	-2
54	780	-2
54	781	1
54	783	1
54	784	1
54	786	1
54	788	-1
54	789	-2
54	791	-1
54	794	-1
54	798	1
54	799	-2
54	802	1
54	803	-2
54	804	1
54	805	-1
54	806	-1
54	810	3
54	811	-4
54	812	1
54	815	1
54	817	-2
54	818	1
54	822	1
54	825	1
54	826	-1
54	829	-1
54	830	1
54	871	-6
54	919	1
54	927	1
54	929	-1
55	38	-8
55	41	16
55	101	-4
55	108	-4
55	118	-8
55	121	-4
55	130	6
55	131	-6
55	188	-2
55	190	4
55	191	-2
55	192	2
55	197	-4
55	204	2
55	241	6
55	244	-4
55	247	2
55	249	-2
55	254	2
55	256	-4
55	259	2
55	262	4
55	263	4
55	269	-4
55	270	2
55	277	8
55	282	4
55	285	4
55	288	4
55	290	4
55	291	-4
55	296	-2
55	297	-8
55	378	2
55	383	-2
55	387	-2
55	388	2
55	389	-4
55	393	-2
55	400	2
55	401	2
55	409	2
55	410	2
55	413	2
55	434	2
55	438	-2
55	441	2
55	445	2
55	447	-2
55	448	2
55	461	-2
55	465	2
55	466	2
55	468	2
55	472	-2
55	475	-1
55	476	-3
55	478	2
55	486	2
55	492	-2
55	494	2
55	496	2
55	497	-4
55	499	2
55	501	2
55	504	-4
55	505	-4
55	506	-2
55	507	-2
55	508	-2
55	510	-2
55	511	2
55	513	-2
55	515	2
55	517	2
55	520	-2
55	521	2
55	522	4
55	523	-4
55	526	4
55	527	-2
55	528	-2
55	529	2
55	530	4
55	531	4
55	532	-4
55	533	4
55	534	-2
55	539	3
55	540	-1
55	542	-2
55	546	2
55	547	2
55	553	4
55	554	2
55	556	-2
55	558	-2
55	559	-4
55	561	4
55	564	2
55	565	-4
55	566	-4
55	567	-6
55	568	2
55	569	2
55	570	-4
55	571	4
55	574	-2
55	576	-2
55	577	2
55	578	4
55	632	-1
55	633	1
55	636	-1
55	639	-1
55	644	1
55	646	1
55	650	1
55	651	1
55	656	1
55	658	-1
55	659	-1
55	660	-1
55	664	1
55	666	-1
55	667	-1
55	668	1
55	670	-1
55	671	1
55	672	-1
55	673	-1
55	674	-1
55	678	1
55	679	-2
55	680	-1
55	681	1
55	682	-3
55	685	-1
55	686	1
55	689	1
55	691	1
55	692	-1
55	693	-2
55	694	3
55	696	1
55	700	1
55	703	-1
55	704	1
55	708	-1
55	718	-1
55	719	1
55	720	-1
55	721	-1
55	722	2
55	723	2
55	725	1
55	728	-2
55	730	-1
55	733	-2
55	735	1
55	736	1
55	737	-1
55	738	-1
55	740	-1
55	744	2
55	745	1
55	746	-1
55	750	-1
55	751	1
55	752	1
55	753	-2
55	754	-1
55	756	-1
55	757	2
55	761	1
55	762	1
55	765	1
55	769	1
55	770	-1
55	771	-2
55	774	-1
55	775	1
55	776	1
55	778	-1
55	779	1
55	780	1
55	781	-3
55	783	1
55	785	1
55	786	1
55	787	1
55	788	1
55	789	-1
55	790	1
55	791	1
55	792	-1
55	793	1
55	795	-1
55	798	-1
55	799	1
55	800	-1
55	801	-2
55	802	-1
55	805	-1
55	806	1
55	807	2
55	808	-3
55	809	1
55	810	1
55	811	-1
55	812	-1
55	813	-1
55	815	1
55	817	-1
55	818	1
55	819	-2
55	822	2
55	825	1
55	830	4
55	832	-1
55	834	-1
55	835	1
55	836	-1
55	837	1
55	838	1
55	839	-1
55	840	-3
55	872	-12
55	922	2
55	928	2
55	930	-2
56	5	2
56	49	-6
56	68	4
56	75	4
56	76	4
56	131	3
56	137	2
56	161	-2
56	162	-4
56	163	4
56	166	-2
56	175	2
56	176	2
56	179	2
56	180	2
56	181	-4
56	188	2
56	190	4
56	192	4
56	194	4
56	198	4
56	199	-2
56	221	-2
56	227	-4
56	229	4
56	238	2
56	242	-4
56	262	4
56	263	4
56	264	2
56	269	2
56	273	-2
56	274	4
56	276	6
56	277	2
56	280	8
56	281	-4
56	286	4
56	293	4
56	312	-1
56	316	-2
56	320	1
56	343	1
56	348	-2
56	351	2
56	353	-6
56	354	-1
56	355	-2
56	364	2
56	365	1
56	371	-2
56	381	2
56	385	-2
56	387	-2
56	388	-1
56	390	2
56	391	-2
56	394	-2
56	395	-4
56	396	3
56	400	-2
56	401	-4
56	402	-2
56	405	-2
56	406	1
56	407	-1
56	409	4
56	411	1
56	412	4
56	413	2
56	416	2
56	432	2
56	436	-6
56	441	-2
56	450	-4
56	455	1
56	464	2
56	465	2
56	474	2
56	475	-2
56	494	-2
56	495	2
56	496	2
56	497	-2
56	498	-4
56	499	6
56	501	2
56	507	-2
56	513	2
56	514	-2
56	516	-4
56	518	-4
56	521	2
56	526	-1
56	527	2
56	529	-2
56	530	2
56	531	2
56	533	-2
56	535	4
56	539	2
56	546	-2
56	548	3
56	550	2
56	554	2
56	557	-2
56	558	-2
56	561	4
56	564	2
56	566	-3
56	573	-1
56	581	1
56	583	1
56	585	-1
56	587	1
56	595	1
56	600	-1
56	602	1
56	604	1
56	607	-1
56	608	1
56	609	-1
56	611	-1
56	613	-2
56	614	-2
56	615	4
56	617	1
56	618	-2
56	622	-1
56	625	1
56	626	-1
56	643	-1
56	644	1
56	647	1
56	648	-1
56	656	-1
56	657	3
56	658	1
56	659	-1
56	662	-1
56	664	1
56	665	-2
56	666	2
56	667	1
56	670	2
56	671	-2
56	674	-1
56	675	1
56	676	2
56	682	-1
56	684	1
56	685	-3
56	687	-1
56	688	-2
56	689	1
56	690	2
56	691	6
56	692	-1
56	695	-3
56	696	-1
56	697	1
56	706	-1
56	707	3
56	708	-1
56	712	-1
56	717	-2
56	718	2
56	727	1
56	732	1
56	733	-1
56	746	1
56	755	1
56	756	1
56	767	1
56	769	1
56	770	-3
56	771	-1
56	772	-2
56	774	-1
56	775	-2
56	776	2
56	777	-2
56	778	-1
56	781	1
56	783	1
56	784	-1
56	785	2
56	786	-3
56	788	-1
56	791	1
56	794	-1
56	797	-2
56	800	-2
56	802	-2
56	803	1
56	804	-1
56	805	1
56	806	-1
56	807	-2
56	810	-1
56	811	2
56	812	1
56	815	1
56	817	1
56	818	-1
56	819	-1
56	822	1
56	823	-2
56	825	1
56	826	1
56	829	1
56	830	-1
56	833	2
56	836	-1
56	837	-2
57	50	-6
57	75	4
57	77	4
57	101	4
57	128	3
57	137	2
57	157	-4
57	161	4
57	162	-4
57	163	4
57	167	-2
57	174	2
57	179	4
57	180	6
57	181	-2
57	185	4
57	188	2
57	196	4
57	210	4
57	226	-4
57	228	4
57	238	2
57	270	2
57	272	2
57	273	4
57	280	-4
57	281	8
57	283	2
57	286	8
57	290	4
57	291	-4
57	294	4
57	313	-1
57	316	-2
57	317	2
57	319	1
57	339	-2
57	340	2
57	341	2
57	342	3
57	345	1
57	349	-2
57	351	1
57	352	1
57	353	4
57	354	-4
57	363	2
57	367	1
57	368	-2
57	370	-2
57	379	-2
57	380	-2
57	381	2
57	384	1
57	386	-2
57	389	-1
57	390	2
57	392	1
57	393	1
57	394	-4
57	395	-3
57	396	2
57	397	-2
57	398	-2
57	399	2
57	400	2
57	401	-4
57	404	2
57	405	2
57	407	2
57	408	2
57	409	-3
57	415	3
57	418	-2
57	420	-2
57	429	-2
57	431	-1
57	432	-2
57	434	2
57	437	1
57	439	-1
57	441	1
57	442	2
57	444	-1
57	445	-2
57	446	2
57	447	1
57	449	-1
57	450	-2
57	455	-2
57	463	4
57	464	-2
57	466	1
57	467	-4
57	471	2
57	473	2
57	474	2
57	475	2
57	476	-2
57	480	2
57	487	-2
57	494	-2
57	496	1
57	503	2
57	505	2
57	506	2
57	507	2
57	508	-2
57	513	2
57	516	-2
57	518	-4
57	522	2
57	533	2
57	538	2
57	549	-2
57	553	2
57	558	-3
57	560	3
57	569	-3
57	582	1
57	583	1
57	585	-1
57	586	2
57	587	-1
57	596	1
57	600	-1
57	601	-1
57	604	-1
57	605	1
57	606	-1
57	608	-2
57	609	-1
57	611	-1
57	613	2
57	614	-1
57	615	-1
57	617	1
57	618	-2
57	623	-1
57	624	1
57	625	-1
57	626	1
57	627	1
57	628	-2
57	630	2
57	632	1
57	641	1
57	642	-1
57	645	1
57	649	-1
57	652	1
57	654	1
57	655	1
57	657	1
57	662	-3
57	663	-3
57	665	-1
57	666	-1
57	667	1
57	668	2
57	670	-3
57	671	1
57	673	1
57	675	2
57	676	3
57	678	1
57	679	-1
57	681	-4
57	682	-1
57	683	2
57	685	-1
57	686	1
57	687	-3
57	688	1
57	689	-1
57	690	-1
57	691	2
57	692	5
57	693	2
57	694	1
57	695	-1
57	698	1
57	699	-1
57	700	-1
57	702	1
57	706	1
57	709	1
57	710	-1
57	711	1
57	712	-1
57	713	-4
57	716	2
57	718	-1
57	719	2
57	720	-1
57	721	-1
57	722	1
57	724	-1
57	727	-2
57	728	-2
57	729	-1
57	731	-1
57	735	1
57	736	1
57	737	-2
57	740	1
57	742	-3
57	744	1
57	746	-2
57	747	1
57	749	-1
57	755	1
57	756	-1
57	757	-1
57	759	1
57	760	-1
57	761	-1
57	762	1
57	767	1
57	768	1
57	769	-1
57	770	1
57	772	-1
57	774	-2
57	775	-1
57	776	-2
57	779	-1
57	780	1
57	783	1
57	784	-1
57	785	-2
57	786	2
57	787	-1
57	789	2
57	790	-1
57	791	2
57	793	2
57	795	-3
57	797	-2
57	798	-1
57	799	-2
57	800	1
57	803	-1
57	806	-1
57	807	-1
57	811	1
57	812	1
57	813	2
57	814	-1
57	816	1
57	823	2
57	825	1
57	832	1
57	833	1
57	834	-2
57	836	-1
57	838	-1
58	26	-30
58	29	-27
58	40	8
58	44	24
58	46	6
58	48	-6
58	49	6
58	50	-12
58	104	4
58	112	-8
58	113	4
58	115	4
58	116	12
58	117	8
58	118	4
58	119	8
58	120	8
58	124	-2
58	130	-3
58	223	1
58	225	1
58	246	1
58	251	-1
58	257	4
58	259	4
58	261	-2
58	266	-6
58	267	-4
58	268	4
58	271	-4
58	273	4
58	274	-4
58	275	-4
58	279	6
58	280	-6
58	281	5
58	282	2
58	285	2
58	286	-1
58	288	-2
58	289	2
58	291	4
58	292	-4
58	297	-1
58	426	1
58	440	1
58	458	1
58	459	-1
58	468	-2
58	469	2
58	496	-2
58	500	1
58	502	1
58	503	-1
58	509	-1
58	516	-4
58	524	-2
58	525	-2
58	528	2
58	529	-1
58	531	-1
58	532	3
58	533	1
58	534	2
58	536	2
58	541	-1
58	542	2
58	543	-2
58	545	1
58	546	2
58	547	-4
58	548	2
58	550	2
58	551	2
58	556	4
58	557	5
58	558	4
58	559	5
58	561	6
58	562	2
58	563	1
58	564	-2
58	566	-2
58	567	2
58	568	-2
58	569	-4
58	571	-6
58	573	-6
58	578	-4
58	579	3
58	720	1
58	728	1
58	733	-1
58	750	1
58	751	-1
58	753	1
58	769	1
58	783	-1
58	787	1
58	790	-1
58	791	1
58	794	-1
58	799	-1
58	800	1
58	804	1
58	806	-2
58	809	-3
58	810	-1
58	816	1
58	820	1
58	822	-2
58	823	-2
58	824	-1
58	825	2
58	831	1
58	832	1
58	833	-2
58	835	-1
58	836	-1
58	837	1
58	838	-3
58	839	1
58	840	-1
59	3	4
59	4	-6
59	7	2
59	111	-2
59	117	-2
59	157	2
59	177	4
59	179	4
59	183	-2
59	192	-4
59	194	-4
59	198	-2
59	199	-4
59	228	1
59	229	-1
59	231	1
59	242	2
59	243	2
59	252	-1
59	255	2
59	263	2
59	272	4
59	274	-4
59	282	-2
59	285	-4
59	290	2
59	291	2
59	292	-2
59	314	-1
59	339	1
59	341	-1
59	344	2
59	347	-2
59	351	-2
59	352	2
59	353	3
59	362	2
59	366	2
59	370	1
59	371	-1
59	372	1
59	382	-2
59	399	-2
59	401	4
59	404	4
59	405	-2
59	406	2
59	407	2
59	408	2
59	412	-2
59	413	-2
59	414	2
59	415	-2
59	416	2
59	431	-2
59	434	-2
59	435	2
59	437	-4
59	439	2
59	452	-1
59	457	-1
59	463	-1
59	464	1
59	472	2
59	483	1
59	492	2
59	494	2
59	496	-2
59	498	2
59	501	2
59	503	4
59	506	3
59	510	-1
59	513	2
59	515	-1
59	521	-2
59	522	-2
59	529	2
59	530	-2
59	531	-2
59	546	1
59	549	-2
59	550	-4
59	553	-2
59	558	4
59	559	-1
59	561	-2
59	563	2
59	564	1
59	565	2
59	566	2
59	567	2
59	572	-2
59	575	-4
59	584	1
59	604	-1
59	609	2
59	610	-1
59	613	2
59	615	-4
59	628	1
59	631	-1
59	635	-1
59	638	-1
59	639	1
59	653	1
59	655	-2
59	658	-1
59	663	1
59	665	1
59	666	1
59	667	1
59	668	-1
59	669	-1
59	672	-1
59	673	1
59	677	2
59	684	-2
59	685	2
59	686	-2
59	688	2
59	691	-4
59	692	3
59	693	-3
59	694	-1
59	697	2
59	706	3
59	707	-2
59	708	-1
59	709	1
59	710	-1
59	712	1
59	713	-2
59	735	-1
59	746	1
59	752	-2
59	753	1
59	764	-2
59	765	-1
59	766	-1
59	767	1
59	768	-2
59	769	1
59	770	1
59	776	-1
59	781	2
59	783	-1
59	784	1
59	785	2
59	786	-1
59	787	-2
59	789	-2
59	790	1
59	791	-1
59	793	-2
59	794	-1
59	800	1
59	803	2
59	804	1
59	806	1
59	810	1
59	820	2
59	822	-3
59	823	-2
59	824	1
59	825	1
59	826	1
59	829	1
59	830	-1
59	832	2
59	894	-4
59	917	1
59	920	1
59	921	-2
59	923	-1
60	7	-2
60	31	-8
60	40	-8
60	60	-4
60	68	8
60	69	4
60	76	-4
60	77	4
60	79	-4
60	82	-8
60	109	-8
60	110	-4
60	112	-4
60	121	8
60	125	-8
60	129	-6
60	136	2
60	158	-4
60	162	-8
60	168	2
60	169	-4
60	176	4
60	178	-4
60	183	-2
60	188	-8
60	189	-4
60	190	-8
60	191	-4
60	192	4
60	194	8
60	195	4
60	196	4
60	198	4
60	226	2
60	227	-2
60	230	2
60	253	-2
60	258	-4
60	263	4
60	271	4
60	272	4
60	276	4
60	283	4
60	284	-4
60	286	4
60	287	-4
60	292	-2
60	314	-1
60	315	2
60	317	2
60	347	2
60	355	-4
60	370	1
60	371	-1
60	372	1
60	380	2
60	382	2
60	392	2
60	394	2
60	395	2
60	396	-2
60	397	-2
60	398	2
60	400	4
60	401	4
60	403	-2
60	405	4
60	406	-2
60	407	-2
60	408	-2
60	410	-2
60	411	2
60	413	-2
60	414	4
60	415	4
60	416	4
60	424	2
60	434	-2
60	435	-2
60	438	-2
60	439	-4
60	441	2
60	449	-4
60	451	-6
60	456	-2
60	461	-4
60	475	2
60	494	2
60	495	-2
60	498	2
60	499	-2
60	500	-2
60	501	2
60	502	2
60	503	-2
60	506	2
60	508	2
60	511	-4
60	514	2
60	520	-4
60	526	2
60	527	4
60	530	2
60	533	-2
60	534	-2
60	536	-2
60	538	-2
60	544	2
60	545	-2
60	550	2
60	553	2
60	556	-2
60	557	-2
60	558	2
60	560	2
60	561	-4
60	562	2
60	564	2
60	573	4
60	577	2
60	578	2
60	597	1
60	598	1
60	599	1
60	601	-1
60	610	-1
60	611	-2
60	612	-1
60	613	2
60	616	1
60	629	1
60	631	-1
60	632	1
60	640	-1
60	648	1
60	652	1
60	654	1
60	655	-1
60	658	1
60	660	-1
60	661	-1
60	669	1
60	674	1
60	675	-1
60	678	1
60	680	-1
60	681	-2
60	682	1
60	683	2
60	684	3
60	685	-1
60	686	1
60	687	2
60	688	-2
60	690	1
60	691	-2
60	692	1
60	693	1
60	694	2
60	696	-2
60	697	-1
60	700	-1
60	703	1
60	708	1
60	710	-1
60	711	-1
60	718	-1
60	730	1
60	732	-1
60	735	-4
60	738	-1
60	739	1
60	745	1
60	747	1
60	752	1
60	754	1
60	755	1
60	763	1
60	764	1
60	766	1
60	769	-1
60	770	1
60	771	1
60	773	1
60	774	1
60	775	-1
60	776	-1
60	778	1
60	781	4
60	782	-2
60	784	-2
60	785	-1
60	786	1
60	787	2
60	788	2
60	789	-1
60	790	-1
60	792	3
60	793	-2
60	795	-2
60	796	-2
60	797	-2
60	798	1
60	799	1
60	801	-3
60	802	-6
60	803	-1
60	804	-1
60	806	1
60	808	-2
60	809	1
60	810	1
60	814	1
60	816	2
60	817	-2
60	819	-2
60	820	2
60	821	-2
60	822	-1
60	823	-2
60	824	-2
60	825	1
60	826	2
60	827	1
60	828	1
60	829	3
60	831	1
60	833	1
60	834	-2
60	840	-1
61	2	6
61	13	36
61	20	-16
61	29	18
61	37	-4
61	39	-4
61	51	-12
61	96	2
61	97	-2
61	98	2
61	106	-2
61	107	2
61	112	-8
61	114	4
61	118	-12
61	119	-8
61	120	4
61	122	2
61	123	-4
61	125	-2
61	126	-4
61	224	-2
61	233	-2
61	237	-2
61	240	2
61	257	2
61	258	-2
61	262	-4
61	269	-2
61	270	2
61	275	-2
61	276	2
61	277	-2
61	278	-4
61	279	4
61	280	4
61	281	-6
61	283	4
61	284	-6
61	285	4
61	289	4
61	290	2
61	427	1
61	428	1
61	470	1
61	471	1
61	473	1
61	485	1
61	491	1
61	493	1
61	500	4
61	507	2
61	508	2
61	509	-2
61	510	2
61	511	-2
61	514	1
61	519	-1
61	523	-2
61	524	-2
61	525	-4
61	526	2
61	528	2
61	529	-2
61	530	2
61	532	2
61	534	2
61	535	-2
61	536	-4
61	544	2
61	546	2
61	548	-2
61	549	2
61	550	2
61	552	2
61	553	-2
61	554	-2
61	556	-10
61	557	2
61	558	-2
61	559	2
61	560	2
61	563	-2
61	564	4
61	566	2
61	569	2
61	570	2
61	571	2
61	573	2
61	574	-2
61	575	2
61	577	-2
61	579	6
61	720	-1
61	723	1
61	740	-1
61	748	-1
61	751	1
61	754	-1
61	764	1
61	769	-1
61	779	1
61	780	1
61	783	-2
61	790	-1
61	791	1
61	794	2
61	796	-1
61	798	1
61	799	1
61	801	-2
61	803	-2
61	804	-1
61	805	-1
61	806	-1
61	807	-1
61	808	-3
61	811	-1
61	813	-1
61	814	1
61	816	1
61	817	1
61	818	-1
61	820	2
61	821	-5
61	822	4
61	824	-1
61	825	-2
61	826	1
61	828	4
61	829	1
61	830	2
61	831	-2
61	832	1
61	833	-1
61	835	1
61	836	2
61	837	-3
61	838	1
61	839	-1
62	5	2
62	11	-24
62	12	-18
62	18	-12
62	22	12
62	25	-6
62	47	-6
62	66	-4
62	104	-4
62	110	4
62	124	-4
62	143	-2
62	144	2
62	157	2
62	158	-2
62	173	-4
62	174	2
62	175	-2
62	184	-4
62	197	2
62	202	-2
62	203	-4
62	210	-4
62	216	-4
62	218	2
62	220	2
62	225	-4
62	226	4
62	227	4
62	237	-4
62	245	-4
62	251	2
62	252	-4
62	253	4
62	254	2
62	255	2
62	256	-4
62	264	-4
62	265	2
62	291	2
62	296	-4
62	325	2
62	338	-2
62	339	1
62	341	-1
62	347	-2
62	358	2
62	359	-2
62	361	2
62	363	-4
62	364	-4
62	368	2
62	374	-2
62	375	-1
62	378	-4
62	379	2
62	380	2
62	382	-2
62	383	-4
62	398	2
62	410	-2
62	419	2
62	420	2
62	424	-8
62	425	2
62	429	4
62	432	2
62	433	2
62	440	2
62	444	2
62	445	2
62	450	3
62	451	-1
62	455	2
62	456	-4
62	457	2
62	463	-1
62	464	1
62	466	-4
62	474	-4
62	476	2
62	479	-2
62	481	2
62	488	-4
62	497	2
62	508	2
62	516	2
62	523	2
62	540	2
62	574	2
62	590	1
62	593	1
62	599	-1
62	601	1
62	603	-2
62	606	1
62	614	1
62	620	1
62	621	1
62	627	-1
62	628	1
62	630	-2
62	633	-1
62	635	-1
62	636	2
62	637	-1
62	639	-2
62	645	1
62	646	1
62	648	-1
62	649	1
62	653	1
62	654	-1
62	656	-1
62	661	1
62	663	1
62	664	-2
62	665	1
62	670	2
62	671	2
62	673	1
62	678	-2
62	679	1
62	682	1
62	689	1
62	690	-1
62	696	1
62	702	-1
62	709	-1
62	711	1
62	712	2
62	715	1
62	716	-2
62	718	-1
62	722	-2
62	727	1
62	728	2
62	729	1
62	734	1
62	739	1
62	741	1
62	744	1
62	745	-2
62	751	-2
62	757	1
62	759	-1
62	760	3
62	761	-3
62	762	1
62	763	-1
62	769	1
62	773	1
62	790	1
62	792	-1
62	814	-1
62	815	-2
62	835	1
62	838	1
62	869	6
62	870	-6
62	883	6
62	894	-4
62	917	1
62	918	2
62	920	1
62	921	-2
62	922	-4
62	923	-1
62	926	-4
62	928	2
63	3	4
63	4	-6
63	5	-4
63	6	-4
63	7	4
63	20	-16
63	42	8
63	107	2
63	110	-12
63	111	-2
63	112	-4
63	117	-2
63	120	4
63	122	2
63	123	-4
63	125	-2
63	126	-8
63	130	3
63	132	-6
63	226	2
63	227	-2
63	228	1
63	229	-1
63	230	2
63	231	1
63	239	2
63	245	2
63	252	-1
63	253	-2
63	259	2
63	271	4
63	278	4
63	282	-2
63	284	4
63	285	-2
63	287	-6
63	288	-4
63	291	-4
63	293	2
63	294	-2
63	295	-2
63	422	1
63	424	2
63	425	1
63	445	-2
63	446	1
63	447	-2
63	449	-2
63	451	-2
63	452	-1
63	456	-2
63	457	-1
63	468	2
63	489	1
63	493	-2
63	496	2
63	500	-4
63	502	2
63	507	-4
63	508	2
63	510	-1
63	512	-2
63	514	2
63	517	-1
63	526	2
63	527	4
63	529	2
63	530	1
63	531	2
63	532	-2
63	533	-2
63	534	-2
63	535	2
63	538	-4
63	540	2
63	545	2
63	546	1
63	549	-2
63	550	2
63	553	-4
63	559	-2
63	560	4
63	561	-2
63	562	-2
63	563	2
63	564	1
63	565	-2
63	566	2
63	567	-4
63	568	4
63	569	2
63	570	-2
63	571	2
63	574	2
63	720	-1
63	721	1
63	733	-1
63	740	1
63	741	1
63	742	1
63	750	1
63	751	1
63	763	1
63	764	1
63	769	-1
63	770	-1
63	771	1
63	777	-2
63	780	-2
63	787	2
63	791	-2
63	793	1
63	796	-2
63	798	1
63	799	2
63	801	-3
63	803	1
63	805	2
63	806	1
63	808	-2
63	810	2
63	811	-1
63	812	-2
63	813	1
63	814	2
63	816	2
63	817	-2
63	818	-2
63	819	-2
63	820	-2
63	821	-2
63	822	1
63	823	-2
63	824	2
63	825	-1
63	826	3
63	827	1
63	828	1
63	829	2
63	830	3
63	831	1
63	832	1
63	833	1
63	835	-1
63	836	1
63	837	-1
63	838	1
63	839	-1
63	840	-2
64	3	-8
64	4	6
64	7	2
64	41	8
64	82	-4
64	101	-8
64	121	8
64	130	6
64	131	3
64	161	-2
64	177	-4
64	180	2
64	187	4
64	192	4
64	194	4
64	199	-2
64	218	2
64	220	2
64	221	-2
64	225	-4
64	238	4
64	241	4
64	247	4
64	272	4
64	273	-6
64	274	-4
64	276	2
64	277	2
64	281	-2
64	282	4
64	285	4
64	287	-4
64	288	4
64	290	4
64	294	-2
64	324	1
64	335	-1
64	337	-2
64	338	1
64	343	1
64	345	-2
64	351	1
64	353	-2
64	362	-2
64	363	-1
64	373	-2
64	377	1
64	384	-1
64	386	1
64	391	2
64	398	2
64	399	4
64	400	2
64	401	-2
64	402	-2
64	403	-1
64	404	-4
64	405	2
64	406	1
64	407	1
64	408	-4
64	409	2
64	411	-2
64	412	2
64	415	4
64	416	-2
64	418	-2
64	430	-1
64	431	1
64	432	-2
64	433	-2
64	434	2
64	436	1
64	437	4
64	438	-2
64	439	-4
64	442	1
64	446	2
64	461	-2
64	462	2
64	473	2
64	475	2
64	476	2
64	477	-2
64	479	2
64	488	-1
64	492	-2
64	493	-2
64	496	6
64	501	-2
64	502	2
64	503	-2
64	504	-4
64	505	-4
64	506	-2
64	507	-2
64	509	-2
64	513	-2
64	526	-2
64	527	-2
64	529	2
64	531	2
64	533	2
64	539	-2
64	542	-1
64	546	2
64	548	3
64	550	4
64	558	2
64	559	-2
64	561	-4
64	563	-2
64	564	2
64	565	-2
64	566	1
64	567	-4
64	572	2
64	573	3
64	589	1
64	592	1
64	593	-1
64	600	2
64	601	1
64	602	-1
64	603	1
64	604	1
64	605	-1
64	606	-1
64	607	-1
64	608	1
64	612	-1
64	614	1
64	615	2
64	625	1
64	627	1
64	637	-1
64	638	2
64	640	1
64	653	-2
64	655	1
64	657	-1
64	667	-2
64	668	2
64	671	-1
64	676	-1
64	679	-2
64	684	3
64	685	1
64	686	4
64	688	-2
64	689	-2
64	690	1
64	692	-5
64	694	2
64	697	-1
64	699	1
64	700	-1
64	704	1
64	705	1
64	706	-4
64	708	-1
64	709	2
64	711	1
64	713	1
64	717	-1
64	718	1
64	724	-1
64	726	-1
64	727	1
64	728	-2
64	735	2
64	737	-1
64	738	-1
64	739	1
64	742	2
64	743	-1
64	746	1
64	747	-2
64	752	1
64	753	-2
64	755	1
64	757	1
64	759	1
64	761	-2
64	766	4
64	767	-1
64	770	-1
64	771	-3
64	772	1
64	775	-1
64	779	1
64	781	-1
64	782	1
64	783	-1
64	784	-2
64	787	1
64	789	1
64	790	1
64	791	3
64	794	-1
64	795	-2
64	803	1
64	805	1
64	806	-1
64	807	-2
64	810	-1
64	811	-2
64	812	1
64	815	1
64	818	-2
64	822	1
64	824	-1
64	825	-3
64	826	3
64	829	1
64	830	3
64	833	-2
64	834	-2
65	7	2
65	48	-12
65	82	8
65	113	8
65	114	8
65	129	-6
65	157	-2
65	159	-2
65	189	-4
65	196	-4
65	197	-4
65	199	8
65	201	2
65	202	2
65	208	-2
65	215	-2
65	216	2
65	218	2
65	219	2
65	241	-4
65	246	-4
65	250	2
65	259	4
65	260	-2
65	261	-4
65	263	-4
65	266	-4
65	271	4
65	276	4
65	280	4
65	281	4
65	284	4
65	327	1
65	330	1
65	331	-1
65	333	3
65	340	-2
65	348	1
65	349	-2
65	353	2
65	378	2
65	379	2
65	383	-2
65	393	-2
65	398	2
65	399	2
65	402	-2
65	403	-4
65	404	2
65	405	2
65	406	2
65	407	2
65	408	-4
65	409	-2
65	411	-4
65	414	2
65	415	-2
65	417	1
65	423	1
65	426	1
65	429	1
65	438	2
65	442	2
65	449	4
65	454	-1
65	459	-1
65	460	-1
65	461	2
65	471	2
65	472	-4
65	473	-2
65	482	-1
65	484	1
65	487	-6
65	490	-1
65	494	2
65	495	2
65	498	2
65	499	-2
65	500	-2
65	501	2
65	503	2
65	504	2
65	506	-2
65	509	-2
65	512	2
65	514	-2
65	516	-4
65	518	-2
65	522	-2
65	526	-2
65	528	-4
65	530	-2
65	533	-2
65	534	-2
65	536	-2
65	540	2
65	543	-2
65	545	2
65	549	4
65	550	6
65	555	-4
65	556	2
65	557	-2
65	558	-2
65	559	4
65	561	4
65	562	2
65	563	4
65	564	-2
65	567	2
65	568	-2
65	570	-4
65	574	-2
65	578	-2
65	600	-1
65	602	-1
65	603	1
65	614	1
65	633	1
65	636	-1
65	638	-1
65	645	1
65	646	1
65	650	1
65	654	-1
65	658	-1
65	659	-1
65	661	-1
65	662	-1
65	664	1
65	665	1
65	666	1
65	667	1
65	668	1
65	670	-1
65	671	1
65	673	1
65	674	-1
65	675	1
65	676	-2
65	677	1
65	679	-2
65	682	-1
65	684	-1
65	685	2
65	687	-2
65	688	1
65	689	-3
65	690	3
65	691	-1
65	692	1
65	696	1
65	697	-1
65	699	-1
65	703	-2
65	706	1
65	707	-1
65	709	-1
65	711	2
65	712	-1
65	714	1
65	725	1
65	726	-1
65	728	1
65	731	-1
65	735	-2
65	737	-2
65	738	1
65	739	-1
65	740	1
65	741	-1
65	742	1
65	744	-1
65	746	1
65	747	1
65	753	2
65	754	2
65	755	1
65	756	1
65	757	1
65	761	1
65	762	-1
65	766	-1
65	767	-2
65	769	1
65	770	-1
65	771	1
65	773	-3
65	774	1
65	775	-2
65	776	1
65	777	1
65	778	1
65	779	2
65	780	-1
65	781	-1
65	782	6
65	783	3
65	784	-1
65	785	1
65	788	-2
65	789	1
65	790	1
65	791	-3
65	793	-2
65	795	1
65	796	-1
65	799	-2
65	802	1
65	803	-1
65	804	1
65	805	1
65	807	-2
65	809	-4
65	810	-3
65	812	2
65	813	1
65	816	-3
65	818	-1
65	821	2
65	822	1
65	823	4
65	825	-1
65	826	2
65	827	-1
65	828	-1
65	829	-1
65	831	1
65	832	2
65	833	2
65	910	2
66	2	12
66	3	-4
66	19	32
66	32	8
66	38	16
66	43	8
66	51	12
66	80	-4
66	81	4
66	82	-4
66	109	8
66	114	16
66	115	20
66	119	4
66	121	-8
66	131	3
66	132	3
66	182	2
66	189	-4
66	191	8
66	193	-12
66	194	4
66	197	-8
66	199	-2
66	262	4
66	263	8
66	266	-8
66	267	-2
66	268	2
66	271	4
66	272	-4
66	273	-6
66	274	4
66	275	-2
66	276	6
66	277	6
66	278	4
66	279	8
66	283	-4
66	285	8
66	287	8
66	289	4
66	295	-2
66	297	-4
66	369	-1
66	385	-1
66	386	1
66	387	-2
66	388	1
66	389	-2
66	398	-2
66	402	2
66	403	-1
66	405	-6
66	406	-1
66	407	1
66	408	1
66	409	1
66	411	-2
66	413	2
66	415	2
66	416	2
66	465	2
66	478	1
66	492	-2
66	494	-2
66	495	2
66	496	1
66	497	-4
66	498	2
66	500	2
66	501	4
66	504	2
66	506	2
66	508	-2
66	509	2
66	510	-2
66	513	2
66	520	-2
66	522	-4
66	524	-4
66	525	-2
66	526	-4
66	528	-4
66	529	2
66	530	-2
66	532	4
66	533	-2
66	534	2
66	535	2
66	536	2
66	537	-2
66	539	2
66	541	2
66	542	-1
66	544	-2
66	545	-2
66	546	4
66	547	-8
66	548	-1
66	549	-2
66	550	-4
66	551	12
66	552	-2
66	553	2
66	554	2
66	555	-6
66	556	2
66	557	2
66	559	2
66	561	4
66	562	-4
66	563	6
66	564	-2
66	565	8
66	566	3
66	571	-8
66	572	-4
66	573	-3
66	576	-1
66	577	-2
66	578	-6
66	634	1
66	658	-1
66	659	-1
66	661	-1
66	664	1
66	679	1
66	687	-1
66	689	1
66	690	1
66	691	1
66	692	-1
66	696	1
66	702	1
66	703	1
66	714	2
66	717	-1
66	725	-1
66	729	1
66	730	1
66	732	-1
66	735	1
66	736	1
66	737	-1
66	738	1
66	739	-1
66	745	-1
66	752	-1
66	756	-1
66	757	-1
66	765	1
66	766	-1
66	767	-1
66	769	1
66	773	-3
66	774	-1
66	775	1
66	776	1
66	779	-1
66	780	1
66	782	-1
66	783	2
66	784	1
66	785	1
66	788	-1
66	794	-1
66	795	1
66	796	1
66	797	1
66	802	-1
66	803	2
66	804	1
66	806	-2
66	807	-2
66	809	-2
66	812	1
66	813	1
66	814	-1
66	815	1
66	816	1
66	818	1
66	819	-2
66	820	-2
66	821	-4
66	824	-1
66	825	1
66	826	-1
66	827	-1
66	828	-3
66	829	-2
66	830	1
66	831	1
66	832	1
66	833	2
66	834	1
66	836	-2
66	837	1
67	4	-3
67	5	-4
67	17	24
67	91	4
67	93	-4
67	95	12
67	101	4
67	113	8
67	128	6
67	172	-2
67	177	-4
67	179	-2
67	180	2
67	181	2
67	203	2
67	205	-2
67	210	4
67	216	4
67	218	-4
67	219	4
67	222	4
67	226	-4
67	227	-4
67	228	4
67	229	4
67	241	8
67	245	-2
67	246	-12
67	250	4
67	257	-2
67	262	4
67	265	-4
67	269	4
67	270	4
67	272	2
67	282	4
67	283	2
67	293	4
67	294	4
67	357	1
67	362	-2
67	363	1
67	364	-1
67	365	1
67	367	-2
67	368	-2
67	369	1
67	378	2
67	379	-2
67	380	2
67	384	2
67	393	1
67	399	-1
67	400	2
67	401	1
67	409	-2
67	414	1
67	419	-1
67	424	1
67	425	-2
67	426	2
67	428	-2
67	429	-8
67	434	2
67	436	2
67	437	1
67	438	-1
67	441	-1
67	442	2
67	443	-1
67	444	-2
67	445	-2
67	447	3
67	449	-4
67	450	-2
67	451	-2
67	452	2
67	456	2
67	457	-2
67	459	-2
67	461	2
67	467	-1
67	471	6
67	472	2
67	473	6
67	476	-2
67	483	-2
67	487	-2
67	488	2
67	489	2
67	490	-4
67	493	-2
67	494	2
67	497	-2
67	499	2
67	503	2
67	504	2
67	505	1
67	511	2
67	512	1
67	514	-2
67	515	2
67	516	-2
67	518	-4
67	521	2
67	523	-2
67	527	2
67	530	2
67	531	-2
67	533	2
67	535	1
67	537	-1
67	538	2
67	539	2
67	540	-4
67	544	2
67	554	2
67	555	1
67	568	-2
67	570	2
67	572	4
67	574	-2
67	575	1
67	576	-4
67	621	1
67	625	-1
67	626	-1
67	627	1
67	630	1
67	632	1
67	636	-1
67	639	1
67	641	1
67	645	1
67	647	-1
67	648	-1
67	650	1
67	653	-3
67	654	1
67	656	1
67	657	-2
67	658	-1
67	661	-1
67	662	-2
67	666	-1
67	667	1
67	668	1
67	670	-1
67	671	-1
67	673	-2
67	674	-1
67	677	1
67	678	1
67	679	-3
67	681	1
67	682	1
67	686	1
67	691	1
67	692	1
67	693	1
67	695	-2
67	696	-1
67	697	1
67	698	1
67	700	1
67	702	1
67	703	-1
67	704	1
67	706	-2
67	708	1
67	711	1
67	712	-1
67	718	-1
67	719	-2
67	722	3
67	723	-1
67	724	-1
67	729	-3
67	730	-1
67	731	-1
67	735	3
67	736	1
67	737	-1
67	738	-1
67	740	2
67	742	-1
67	744	-1
67	745	-1
67	747	2
67	748	-1
67	749	1
67	753	-4
67	754	3
67	755	-3
67	757	1
67	759	1
67	761	-1
67	762	1
67	763	1
67	764	-1
67	767	-1
67	769	-1
67	771	2
67	772	-2
67	773	-1
67	774	2
67	775	2
67	777	-4
67	778	-2
67	779	1
67	780	-1
67	781	-2
67	782	1
67	783	1
67	784	2
67	785	-1
67	787	2
67	788	-2
67	789	1
67	790	-1
67	792	-2
67	793	1
67	795	-1
67	797	1
67	798	-1
67	799	1
67	800	-2
67	801	-1
67	804	1
67	805	1
67	808	1
67	809	-3
67	810	3
67	811	4
67	812	-2
67	813	1
67	816	1
67	817	2
67	819	-1
67	823	2
67	824	-3
67	825	-1
67	826	-2
67	827	4
67	832	-1
67	833	1
67	834	-2
67	835	-1
67	836	1
67	837	1
67	840	-2
68	7	-3
68	26	-4
68	28	9
68	42	-4
68	46	1
68	48	-1
68	49	1
68	50	-2
68	115	4
68	116	4
68	119	4
68	120	-2
68	245	-1
68	258	2
68	266	-4
68	267	-2
68	268	2
68	271	-2
68	272	2
68	273	2
68	274	-2
68	276	-4
68	277	-4
68	279	-2
68	283	2
68	289	-6
68	293	-1
68	294	1
68	295	1
68	429	1
68	470	1
68	472	1
68	509	1
68	514	-1
68	524	-1
68	525	-2
68	527	-2
68	528	-2
68	529	1
68	532	2
68	533	1
68	534	2
68	536	2
68	538	1
68	541	1
68	546	4
68	547	-4
68	548	4
68	549	1
68	550	3
68	551	5
68	552	4
68	557	1
68	559	2
68	560	-2
68	562	2
68	563	-2
68	565	3
68	571	-2
68	574	-1
68	577	-1
68	578	-2
68	579	-2
68	783	-1
68	794	-1
68	795	1
68	803	1
68	806	-1
68	807	-2
68	814	-1
68	816	-1
68	820	1
68	821	1
68	824	1
68	826	-1
68	827	-1
68	828	-2
68	829	-1
68	831	2
69	4	6
69	5	-4
69	7	6
69	82	8
69	95	-4
69	158	-4
69	173	-4
69	177	-4
69	184	-4
69	187	4
69	189	-4
69	197	-2
69	198	-4
69	205	-4
69	216	-2
69	218	-2
69	219	2
69	236	-4
69	239	2
69	242	2
69	263	-4
69	266	-4
69	272	-12
69	273	4
69	274	4
69	284	-8
69	286	-4
69	287	4
69	291	2
69	293	-2
69	294	-2
69	335	-2
69	336	2
69	347	-2
69	352	2
69	380	4
69	383	-2
69	385	-2
69	386	-2
69	394	2
69	399	2
69	400	2
69	401	-2
69	405	-2
69	406	6
69	408	2
69	410	-2
69	411	-2
69	412	4
69	413	-1
69	415	-6
69	416	4
69	421	-2
69	425	1
69	428	1
69	429	1
69	435	2
69	439	-2
69	444	2
69	447	-2
69	452	1
69	461	4
69	462	-2
69	468	1
69	472	-1
69	476	2
69	487	2
69	490	1
69	492	1
69	493	1
69	495	-4
69	496	-2
69	497	-2
69	498	4
69	499	2
69	500	-2
69	501	-2
69	503	2
69	507	2
69	508	1
69	510	-2
69	511	-4
69	512	-4
69	513	3
69	514	-1
69	515	1
69	516	1
69	522	-2
69	526	2
69	530	2
69	535	-2
69	536	-6
69	544	-2
69	545	4
69	549	4
69	553	2
69	554	-1
69	556	2
69	557	-2
69	559	2
69	561	-4
69	562	2
69	563	2
69	564	2
69	568	-1
69	570	2
69	571	-2
69	572	-2
69	573	4
69	574	1
69	576	-4
69	578	-4
69	597	1
69	606	1
69	610	1
69	612	1
69	613	-2
69	614	1
69	637	-1
69	640	-1
69	647	1
69	649	1
69	652	1
69	653	1
69	654	2
69	655	1
69	659	-1
69	661	-1
69	669	-1
69	670	1
69	671	1
69	672	1
69	674	-1
69	677	-1
69	678	1
69	681	1
69	684	1
69	685	2
69	686	2
69	691	2
69	692	-1
69	693	-1
69	695	-3
69	696	-2
69	697	1
69	701	1
69	702	1
69	703	-1
69	705	1
69	706	-1
69	707	-1
69	708	-1
69	710	-1
69	711	-1
69	717	-1
69	718	1
69	721	-1
69	722	1
69	725	1
69	726	-2
69	728	-1
69	732	-1
69	736	2
69	737	-1
69	739	1
69	741	2
69	742	-1
69	743	-1
69	747	-1
69	748	-1
69	752	-3
69	753	1
69	758	1
69	761	-1
69	764	-2
69	765	-1
69	766	1
69	767	1
69	769	1
69	770	-1
69	771	-1
69	772	1
69	774	-1
69	775	2
69	776	1
69	777	1
69	782	-1
69	788	-3
69	790	1
69	792	-1
69	794	-1
69	795	1
69	799	-1
69	802	2
69	804	-1
69	806	-1
69	808	-2
69	810	2
69	811	2
69	812	1
69	814	-1
69	818	-1
69	819	-1
69	820	5
69	821	1
69	824	2
69	825	1
69	827	-3
69	828	1
69	829	-1
69	830	-2
69	831	4
69	832	2
69	833	-1
69	834	1
69	836	1
69	837	1
69	839	-1
69	840	-1
69	918	2
69	922	-4
69	926	-2
69	928	1
69	930	-1
70	7	-3
70	19	-16
70	28	9
70	29	9
70	32	-4
70	40	-8
70	42	2
70	82	2
70	83	8
70	108	-4
70	115	-4
70	116	-8
70	117	2
70	118	-8
70	119	-4
70	182	2
70	195	-4
70	199	-2
70	256	1
70	262	-1
70	263	-2
70	267	-4
70	272	-4
70	273	-4
70	274	2
70	279	-4
70	289	-2
70	292	2
70	295	2
70	296	-4
70	387	-1
70	393	1
70	399	-1
70	406	1
70	409	-1
70	410	-2
70	413	2
70	414	1
70	415	-1
70	471	1
70	486	1
70	495	-1
70	498	2
70	499	-2
70	504	-2
70	505	-2
70	517	1
70	521	3
70	522	3
70	531	1
70	536	2
70	545	-4
70	546	2
70	549	3
70	550	2
70	551	3
70	552	4
70	553	1
70	554	-1
70	555	1
70	556	-1
70	558	-2
70	563	-5
70	564	2
70	566	1
70	568	-1
70	569	1
70	573	4
70	574	-1
70	577	-1
70	579	5
70	659	-1
70	660	-1
70	680	1
70	685	1
70	686	1
70	689	1
70	725	-1
70	731	1
70	747	-1
70	752	1
70	773	1
70	781	1
70	782	-2
70	785	-1
70	786	1
70	793	1
70	802	-1
70	803	1
70	804	-2
70	807	1
70	808	-2
70	809	1
70	817	-1
70	818	1
70	819	-1
70	820	1
70	821	1
70	830	1
70	831	-2
70	832	-1
70	838	1
70	839	-1
71	9	-72
71	11	12
71	18	-12
71	21	3
71	31	-4
71	38	-8
71	40	-8
71	66	2
71	81	-8
71	87	1
71	91	2
71	104	4
71	106	2
71	108	-6
71	109	4
71	110	-6
71	124	-4
71	155	-2
71	189	4
71	197	2
71	219	-1
71	225	-4
71	230	-2
71	233	-1
71	237	-2
71	245	2
71	249	1
71	251	2
71	254	-2
71	256	1
71	257	-8
71	259	-4
71	266	10
71	268	-6
71	296	-6
71	326	1
71	331	1
71	336	-1
71	340	1
71	369	2
71	393	2
71	398	2
71	410	-2
71	413	2
71	427	-1
71	429	-1
71	440	2
71	456	1
71	465	-1
71	482	-1
71	486	1
71	489	-2
71	495	-1
71	500	4
71	502	2
71	508	-2
71	516	4
71	523	1
71	528	4
71	532	-2
71	534	-2
71	536	3
71	574	-1
71	603	-1
71	614	1
71	636	-1
71	639	-1
71	645	1
71	646	1
71	651	1
71	664	-1
71	665	1
71	678	-2
71	689	1
71	690	-1
71	702	-1
71	725	-1
71	728	-1
71	729	1
71	739	1
71	740	1
71	745	-1
71	747	-1
71	751	-1
71	757	1
71	764	1
71	769	-2
71	773	1
71	790	1
71	801	-1
71	814	1
71	815	1
71	835	-1
71	838	2
71	869	6
71	872	-18
71	884	-3
71	910	-1
71	914	1
71	922	1
71	926	-1
72	2	12
72	7	2
72	19	-16
72	28	18
72	31	-8
72	43	-16
72	44	-8
72	71	-2
72	80	-8
72	83	24
72	93	2
72	105	-4
72	111	2
72	116	8
72	120	-12
72	124	-4
72	126	-8
72	183	2
72	189	4
72	190	-4
72	192	2
72	194	8
72	195	-6
72	196	-2
72	198	2
72	206	2
72	215	1
72	234	2
72	235	-2
72	260	1
72	261	1
72	263	-8
72	267	-2
72	275	-4
72	276	-4
72	288	-2
72	289	8
72	293	-4
72	294	2
72	297	-4
72	336	-1
72	387	1
72	400	-2
72	404	-2
72	405	2
72	406	-2
72	410	-2
72	411	-4
72	414	2
72	416	-2
72	423	1
72	453	-1
72	458	1
72	461	1
72	472	-1
72	482	-1
72	498	2
72	499	-4
72	512	-6
72	515	1
72	520	-4
72	522	3
72	527	2
72	528	2
72	529	2
72	530	-4
72	531	-2
72	535	-2
72	544	-2
72	546	-2
72	547	6
72	548	2
72	550	-2
72	551	-2
72	553	1
72	554	-2
72	561	3
72	565	-2
72	566	2
72	567	1
72	571	2
72	572	-1
72	573	2
72	578	-4
72	579	4
72	614	1
72	659	-1
72	665	1
72	672	1
72	684	1
72	685	2
72	686	1
72	693	1
72	694	-1
72	697	-1
72	724	1
72	726	-1
72	731	-1
72	765	-1
72	766	-1
72	770	1
72	772	1
72	774	1
72	775	-2
72	777	1
72	783	1
72	784	-1
72	786	1
72	789	2
72	793	-1
72	795	-1
72	797	2
72	800	1
72	802	-1
72	803	-1
72	804	2
72	806	2
72	807	1
72	808	-2
72	810	1
72	813	1
72	817	-1
72	819	1
72	820	1
72	823	-1
72	824	-1
72	828	2
72	829	1
72	830	-1
72	831	-2
72	872	-12
72	914	1
72	926	-1
73	7	2
73	42	-8
73	43	16
73	109	-8
73	110	4
73	111	-4
73	114	8
73	119	8
73	120	-8
73	124	-8
73	126	-4
73	131	6
73	184	-4
73	190	4
73	191	-4
73	192	-4
73	197	-2
73	230	4
73	231	-4
73	240	-4
73	254	2
73	256	-4
73	259	2
73	261	2
73	262	4
73	266	-8
73	271	-4
73	273	4
73	274	4
73	276	-4
73	277	4
73	283	-4
73	284	-4
73	285	-4
73	286	-4
73	287	4
73	288	-4
73	290	2
73	291	2
73	293	-2
73	294	-2
73	295	-4
73	296	-4
73	297	-8
73	379	2
73	382	-2
73	383	-2
73	385	-2
73	386	-2
73	399	-2
73	405	-2
73	407	2
73	410	-2
73	411	2
73	413	1
73	414	2
73	416	4
73	420	2
73	429	1
73	434	-2
73	442	2
73	456	-2
73	457	2
73	458	2
73	462	-2
73	468	1
73	470	1
73	471	1
73	472	-1
73	473	-3
73	487	2
73	489	1
73	490	1
73	492	1
73	495	-2
73	497	-6
73	499	2
73	500	-4
73	501	4
73	502	4
73	506	2
73	507	2
73	508	1
73	512	-2
73	513	1
73	515	2
73	516	3
73	517	3
73	520	-2
73	522	2
73	523	2
73	527	-2
73	529	4
73	530	2
73	532	-2
73	533	4
73	534	-4
73	535	2
73	536	-2
73	537	2
73	539	-4
73	544	-6
73	545	4
73	546	4
73	547	-2
73	548	2
73	549	-2
73	550	2
73	553	-2
73	554	3
73	555	-2
73	556	2
73	557	-2
73	558	2
73	559	-4
73	560	-6
73	561	-4
73	562	6
73	563	2
73	564	2
73	565	-2
73	566	2
73	568	1
73	569	2
73	571	-6
73	572	2
73	573	2
73	574	3
73	575	-4
73	576	-4
73	577	-4
73	578	-4
73	629	1
73	632	1
73	633	-1
73	634	1
73	656	-1
73	658	-1
73	659	-1
73	660	-2
73	665	1
73	670	1
73	671	1
73	674	-1
73	677	1
73	678	1
73	680	1
73	681	1
73	682	1
73	685	-1
73	686	2
73	687	-1
73	689	1
73	691	1
73	692	1
73	694	1
73	695	-2
73	696	-1
73	697	1
73	699	1
73	702	1
73	706	-1
73	707	-1
73	711	1
73	712	-1
73	717	-1
73	718	-1
73	719	-1
73	724	-1
73	725	1
73	728	-1
73	729	2
73	730	-1
73	731	1
73	736	1
73	739	1
73	740	1
73	750	-1
73	754	-1
73	755	-1
73	758	1
73	761	-1
73	765	-1
73	766	-1
73	767	1
73	768	1
73	769	-2
73	772	-2
73	773	1
73	774	1
73	775	1
73	776	-2
73	778	-1
73	779	-2
73	781	-1
73	782	-1
73	783	2
73	784	1
73	785	1
73	786	-2
73	788	-1
73	790	-2
73	791	2
73	792	1
73	793	-1
73	794	-1
73	797	1
73	798	1
73	799	-1
73	800	1
73	801	-2
73	802	-1
73	803	1
73	804	1
73	805	1
73	806	2
73	807	-1
73	810	-2
73	812	1
73	813	-1
73	814	1
73	815	-1
73	816	-2
73	817	2
73	818	2
73	820	3
73	821	1
73	822	-1
73	823	-4
73	824	1
73	825	1
73	826	2
73	827	-3
73	828	5
73	829	3
73	830	-4
73	831	6
73	833	-1
73	835	-1
73	836	-1
73	837	2
73	838	1
73	839	-1
73	840	1
73	926	-2
73	928	1
73	930	1
74	20	-16
74	41	-8
74	67	2
74	78	-4
74	79	-16
74	91	2
74	103	2
74	108	4
74	111	-4
74	124	-4
74	125	-16
74	126	-8
74	155	2
74	158	-2
74	163	-4
74	184	-4
74	188	-8
74	190	-4
74	192	-2
74	211	2
74	212	-1
74	216	-2
74	225	-4
74	232	-2
74	243	-2
74	244	2
74	246	4
74	247	2
74	254	4
74	256	-2
74	261	2
74	264	-2
74	268	-2
74	296	-4
74	297	4
74	326	1
74	328	1
74	346	1
74	361	-1
74	366	2
74	368	2
74	378	-2
74	394	2
74	400	2
74	401	2
74	407	-2
74	409	2
74	410	-2
74	425	2
74	437	-2
74	441	2
74	442	-4
74	451	-2
74	452	-3
74	458	-2
74	459	2
74	461	-2
74	465	1
74	466	-2
74	467	4
74	472	-2
74	474	-2
74	475	1
74	486	2
74	488	-4
74	489	1
74	490	2
74	504	-4
74	505	-4
74	507	-2
74	511	-4
74	513	-4
74	514	2
74	515	-3
74	517	-3
74	518	4
74	520	2
74	521	-2
74	522	-2
74	526	2
74	527	2
74	531	2
74	539	-2
74	553	-2
74	555	2
74	558	2
74	567	-2
74	568	2
74	569	2
74	570	2
74	575	-4
74	576	4
74	577	2
74	610	-1
74	616	2
74	627	1
74	629	1
74	630	-1
74	645	-1
74	657	-2
74	662	4
74	663	1
74	664	-1
74	667	1
74	668	-2
74	672	-1
74	673	1
74	677	1
74	678	-1
74	680	-1
74	681	1
74	684	1
74	685	1
74	687	2
74	690	-1
74	693	-2
74	695	2
74	697	1
74	708	-1
74	709	-1
74	715	1
74	716	-1
74	718	-1
74	719	1
74	722	-1
74	737	1
74	742	1
74	744	1
74	749	2
74	752	1
74	754	-2
74	755	1
74	757	1
74	758	-2
74	764	2
74	767	-1
74	772	1
74	776	1
74	777	1
74	778	2
74	779	1
74	780	1
74	781	1
74	785	1
74	788	2
74	789	-1
74	792	-1
74	793	1
74	795	1
74	798	2
74	799	2
74	801	-2
74	802	1
74	803	1
74	805	1
74	806	1
74	807	1
74	808	-4
74	809	2
74	811	-1
74	812	1
74	813	-2
74	814	-1
74	815	-1
74	817	-4
74	818	1
74	819	1
74	822	1
74	824	1
74	840	2
74	865	-8
74	866	-32
74	880	8
74	892	2
74	893	4
74	911	2
74	913	1
74	919	-2
74	922	-4
74	925	-2
74	926	-4
74	929	-1
74	930	-2
75	17	6
75	19	-24
75	29	18
75	37	2
75	40	-8
75	43	-12
75	44	-16
75	51	12
75	87	1
75	93	2
75	95	2
75	98	2
75	105	-2
75	114	-12
75	115	8
75	116	8
75	117	2
75	118	-8
75	119	-8
75	120	-4
75	121	2
75	124	-4
75	126	-2
75	219	-1
75	233	-1
75	235	-2
75	240	-2
75	260	1
75	261	1
75	262	1
75	267	-2
75	271	2
75	275	-4
75	276	4
75	277	4
75	280	2
75	281	-4
75	285	-2
75	288	-4
75	289	2
75	292	2
75	296	-2
75	297	-4
75	458	1
75	460	1
75	462	1
75	471	-1
75	473	1
75	519	-1
75	521	1
75	523	1
75	528	2
75	536	1
75	545	2
75	547	2
75	551	4
75	552	4
75	553	-2
75	554	-3
75	555	-4
75	556	1
75	558	-2
75	561	3
75	562	-2
75	563	2
75	564	-2
75	567	1
75	569	2
75	570	-2
75	571	2
75	572	-1
75	578	-2
75	579	-2
75	754	1
75	777	-1
75	780	-1
75	807	2
75	808	1
75	809	1
75	818	-1
75	821	1
75	822	1
75	823	-1
75	824	1
75	825	1
75	827	-1
75	828	-1
75	830	-2
75	831	-1
75	833	1
75	834	1
75	835	-1
75	838	1
75	840	-1
75	872	-6
75	922	1
76	3	6
76	4	-3
76	5	-2
76	6	-4
76	7	5
76	13	-36
76	19	16
76	28	9
76	29	9
76	41	8
76	44	-16
76	51	12
76	102	4
76	114	-4
76	115	8
76	116	-8
76	121	4
76	223	2
76	239	-4
76	244	2
76	258	-4
76	265	-2
76	272	6
76	273	4
76	274	-8
76	276	-2
76	277	2
76	278	-10
76	279	12
76	280	-4
76	281	2
76	282	4
76	283	2
76	284	4
76	285	8
76	286	-2
76	288	4
76	289	2
76	290	-2
76	443	2
76	447	1
76	448	-2
76	451	1
76	456	-2
76	496	-1
76	500	2
76	503	-2
76	505	2
76	507	-1
76	508	2
76	510	-2
76	512	-1
76	521	-6
76	524	-2
76	525	-2
76	526	-2
76	527	-2
76	530	1
76	531	1
76	533	-2
76	534	2
76	535	-1
76	536	-2
76	540	2
76	542	-2
76	544	2
76	545	2
76	546	-4
76	547	-2
76	548	-1
76	549	-1
76	550	-2
76	551	3
76	552	4
76	553	2
76	556	2
76	558	3
76	559	1
76	560	1
76	562	-2
76	563	3
76	564	-2
76	565	2
76	566	2
76	570	-4
76	572	-4
76	573	-1
76	579	1
76	721	1
76	733	-1
76	736	1
76	737	1
76	741	-1
76	744	-1
76	748	1
76	750	1
76	754	1
76	763	1
76	769	1
76	770	1
76	779	1
76	780	-1
76	783	1
76	790	2
76	791	-1
76	793	-1
76	794	1
76	795	-1
76	796	-1
76	799	1
76	801	-2
76	806	2
76	807	1
76	814	1
76	815	1
76	817	-1
76	818	-3
76	820	-1
76	821	-5
76	825	1
76	826	1
76	828	-2
76	829	2
76	830	2
76	831	-2
76	832	1
76	835	-2
76	840	-2
77	2	-12
77	5	-2
77	6	-2
77	7	4
77	26	-12
77	28	9
77	44	8
77	84	1
77	90	2
77	105	-4
77	112	-2
77	115	-4
77	116	8
77	120	-8
77	214	1
77	215	1
77	226	-2
77	227	1
77	234	-2
77	260	-2
77	264	-2
77	271	4
77	278	-4
77	279	-4
77	288	4
77	289	4
77	293	2
77	294	-4
77	444	1
77	449	-1
77	453	1
77	466	1
77	470	1
77	472	1
77	484	-1
77	493	1
77	500	1
77	512	3
77	514	1
77	518	-1
77	525	-2
77	526	1
77	527	-4
77	529	2
77	530	-2
77	531	-2
77	532	1
77	535	1
77	538	2
77	543	-1
77	544	-1
77	545	-3
77	546	-4
77	547	-2
77	548	-3
77	550	2
77	551	5
77	552	4
77	565	2
77	566	-1
77	567	2
77	568	-2
77	571	-2
77	572	2
77	574	-2
77	577	-4
77	579	-2
77	721	-1
77	733	1
77	770	-1
77	783	-1
77	787	-1
77	792	1
77	793	1
77	795	-1
77	800	1
77	803	1
77	804	-1
77	806	2
77	810	-1
77	811	1
77	813	1
77	820	-2
77	821	2
77	823	1
77	824	1
77	827	-1
77	828	3
77	829	1
77	830	-2
77	831	1
77	840	-2
78	7	2
78	26	-24
78	42	-16
78	48	-12
78	96	-4
78	97	-4
78	112	-8
78	113	8
78	114	8
78	117	8
78	118	8
78	119	16
78	120	8
78	121	8
78	132	6
78	201	2
78	202	2
78	208	2
78	213	-2
78	214	2
78	215	-2
78	216	2
78	218	2
78	219	2
78	224	-2
78	225	2
78	233	2
78	234	-2
78	235	-2
78	238	-4
78	244	-4
78	246	-4
78	250	2
78	259	4
78	261	-4
78	264	-4
78	265	-4
78	266	-8
78	269	4
78	270	4
78	271	4
78	272	4
78	273	4
78	274	4
78	276	4
78	277	-4
78	278	8
78	280	8
78	281	8
78	283	-4
78	284	4
78	285	-4
78	286	-8
78	288	4
78	290	-4
78	291	4
78	297	-4
78	422	1
78	426	2
78	427	1
78	428	-2
78	429	2
78	440	2
78	445	4
78	446	-2
78	447	-2
78	448	2
78	449	2
78	452	1
78	457	-2
78	462	-2
78	466	4
78	467	2
78	468	2
78	469	2
78	471	2
78	472	2
78	483	1
78	485	1
78	487	-2
78	489	2
78	491	-1
78	500	-2
78	503	-2
78	505	4
78	507	2
78	509	-2
78	511	2
78	512	2
78	515	-2
78	516	-4
78	517	-2
78	518	-6
78	519	-1
78	521	-6
78	523	-2
78	528	-4
78	530	-2
78	531	2
78	532	-2
78	533	2
78	534	-4
78	535	-2
78	536	-2
78	538	-2
78	540	-2
78	541	-2
78	543	-2
78	544	4
78	545	2
78	547	2
78	548	-2
78	549	4
78	550	2
78	554	-2
78	555	-4
78	556	4
78	557	-4
78	558	-2
78	559	2
78	560	-4
78	561	4
78	562	2
78	563	4
78	564	4
78	565	-2
78	566	-4
78	567	2
78	568	-4
78	569	-6
78	570	2
78	571	-4
78	573	-2
78	575	2
78	576	-4
78	577	-4
78	578	2
78	720	2
78	721	-1
78	722	1
78	723	-1
78	729	-2
78	733	-1
78	736	-1
78	740	2
78	741	-2
78	742	-1
78	744	1
78	748	-1
78	750	-1
78	753	1
78	754	-2
78	764	-1
78	769	2
78	770	-1
78	771	1
78	777	-2
78	778	-2
78	780	2
78	790	1
78	791	-1
78	792	-2
78	793	1
78	794	-1
78	796	-1
78	798	1
78	800	1
78	803	-1
78	804	2
78	805	2
78	806	-1
78	808	1
78	809	-3
78	813	3
78	814	1
78	815	1
78	816	1
78	817	2
78	818	-2
78	821	3
78	823	2
78	824	2
78	825	3
78	827	1
78	828	-1
78	829	2
78	830	2
78	831	3
78	832	-4
78	835	-2
78	836	1
78	837	-2
78	840	-5
78	915	2
79	5	2
79	6	2
79	14	48
79	19	16
79	24	-12
79	28	9
79	32	32
79	80	-4
79	112	-4
79	115	4
79	116	-8
79	150	1
79	162	-1
79	187	-4
79	191	4
79	192	4
79	193	-2
79	194	-8
79	195	-2
79	198	-8
79	205	2
79	226	1
79	227	-2
79	236	-2
79	263	4
79	264	2
79	267	-2
79	271	-4
79	278	4
79	279	4
79	288	8
79	289	4
79	335	-1
79	352	1
79	387	-2
79	392	1
79	404	4
79	406	-2
79	411	-2
79	430	-1
79	449	1
79	461	-1
79	477	-1
79	499	4
79	500	1
79	501	4
79	512	-1
79	520	-4
79	525	-2
79	526	-3
79	527	-4
79	529	2
79	530	2
79	531	2
79	532	1
79	535	1
79	538	2
79	543	1
79	544	1
79	545	-5
79	547	-4
79	548	5
79	550	-2
79	551	5
79	553	2
79	556	4
79	561	-4
79	565	2
79	566	1
79	578	-4
79	579	2
79	661	-2
79	684	-2
79	685	2
79	688	2
79	693	1
79	694	1
79	695	-1
79	697	1
79	701	1
79	710	-1
79	718	1
79	724	-1
79	730	1
79	731	1
79	733	-1
79	743	1
79	766	-1
79	772	1
79	774	-2
79	775	1
79	777	1
79	783	1
79	784	-1
79	786	-1
79	787	-1
79	788	1
79	792	-1
79	802	-2
79	803	1
79	804	-1
79	810	-1
79	811	1
79	819	-2
79	823	1
79	824	-1
79	827	-1
79	828	-3
79	829	-1
79	830	2
79	831	1
79	840	-2
80	42	8
80	81	-4
80	82	4
80	103	4
80	110	-8
80	111	8
80	126	8
80	128	3
80	131	-6
80	132	-9
80	161	2
80	179	4
80	180	4
80	181	4
80	185	2
80	187	4
80	190	4
80	197	-4
80	203	2
80	222	2
80	225	4
80	226	-4
80	227	-4
80	228	4
80	229	4
80	243	4
80	255	-4
80	261	-8
80	262	4
80	268	-2
80	269	4
80	270	4
80	284	4
80	290	4
80	293	4
80	294	4
80	297	-8
80	321	1
80	337	-1
80	338	-1
80	340	2
80	342	1
80	351	2
80	352	1
80	353	2
80	354	-2
80	376	-1
80	377	-1
80	380	-2
80	384	4
80	390	2
80	391	-1
80	392	1
80	393	2
80	398	-2
80	400	-4
80	401	-1
80	404	2
80	405	2
80	408	-3
80	409	2
80	411	4
80	412	2
80	414	1
80	415	3
80	418	1
80	419	1
80	422	-2
80	424	3
80	425	-2
80	426	2
80	429	-2
80	432	-2
80	433	-2
80	436	1
80	437	3
80	440	-2
80	441	-3
80	442	1
80	444	1
80	446	2
80	449	-4
80	450	-2
80	456	2
80	457	-2
80	459	2
80	461	2
80	465	-2
80	466	1
80	467	-4
80	469	-1
80	470	-2
80	471	2
80	472	-2
80	473	-2
80	475	2
80	480	2
80	487	-2
80	488	2
80	489	2
80	490	-4
80	497	-2
80	504	2
80	505	1
80	506	2
80	507	2
80	508	-2
80	512	5
80	513	2
80	515	2
80	517	4
80	518	-4
80	520	-2
80	521	2
80	522	2
80	523	-2
80	526	-4
80	527	-2
80	529	-2
80	530	2
80	531	-4
80	535	1
80	537	1
80	538	-4
80	539	2
80	544	2
80	553	2
80	554	2
80	555	-3
80	558	1
80	560	3
80	567	-4
80	568	2
80	569	1
80	570	-4
80	574	-2
80	575	3
80	576	-4
80	589	1
80	590	1
80	601	-1
80	602	-1
80	604	1
80	605	1
80	606	-1
80	607	-1
80	608	-1
80	609	-1
80	612	-1
80	614	-1
80	615	2
80	616	-2
80	624	1
80	625	-1
80	626	-1
80	627	-1
80	630	1
80	641	2
80	645	1
80	646	2
80	649	-1
80	650	1
80	652	1
80	653	-1
80	655	-1
80	656	-1
80	657	-3
80	661	-1
80	662	-4
80	663	1
80	665	-3
80	668	3
80	669	-1
80	670	-2
80	671	-2
80	673	1
80	674	-1
80	675	1
80	676	1
80	677	-1
80	678	2
80	681	1
80	685	-1
80	687	-2
80	688	-1
80	689	-1
80	690	-1
80	691	2
80	692	2
80	693	1
80	694	-1
80	695	-2
80	696	-1
80	697	-1
80	704	-1
80	706	-1
80	707	-1
80	709	1
80	713	1
80	714	-1
80	716	1
80	719	1
80	723	-1
80	727	-2
80	734	-1
80	735	-1
80	736	1
80	737	-1
80	740	1
80	742	1
80	743	-1
80	747	1
80	750	-1
80	754	1
80	755	-1
80	763	1
80	764	-3
80	770	1
80	772	-1
80	773	-1
80	774	2
80	775	2
80	776	1
80	778	-1
80	782	1
80	784	1
80	787	1
80	788	-1
80	789	3
80	791	1
80	793	-3
80	797	-3
80	798	-1
80	799	-2
80	800	-3
80	801	-3
80	803	1
80	804	-1
80	805	1
80	806	-1
80	807	1
80	808	3
80	809	1
80	810	1
80	811	1
80	813	1
80	814	-1
80	817	2
80	819	1
80	822	2
80	824	1
80	827	2
80	835	-1
80	836	2
80	837	2
80	838	-1
81	2	24
81	3	-4
81	13	36
81	28	9
81	29	9
81	43	-4
81	44	-16
81	95	2
81	115	-4
81	116	-16
81	119	-2
81	129	3
81	202	1
81	218	-1
81	220	-1
81	223	2
81	258	1
81	262	-2
81	264	2
81	265	2
81	266	-2
81	271	-10
81	272	1
81	276	-2
81	277	-2
81	278	-4
81	279	6
81	280	-4
81	281	2
81	282	-2
81	283	1
81	284	-4
81	285	4
81	286	-2
81	288	4
81	289	4
81	428	1
81	448	-1
81	449	2
81	471	1
81	473	-1
81	487	1
81	497	-2
81	500	1
81	509	1
81	510	-1
81	511	1
81	512	-2
81	523	-2
81	524	-4
81	525	-3
81	527	-1
81	528	-2
81	529	2
81	531	2
81	532	3
81	533	2
81	534	2
81	540	-2
81	541	1
81	542	-2
81	543	2
81	544	-2
81	545	-2
81	546	3
81	547	-4
81	548	4
81	549	-2
81	550	1
81	551	3
81	552	2
81	556	-2
81	557	1
81	558	2
81	561	-8
81	562	-3
81	563	-2
81	564	1
81	565	3
81	566	6
81	571	-2
81	578	-2
81	579	13
81	721	1
81	723	1
81	733	-2
81	736	1
81	737	1
81	769	1
81	770	-1
81	771	-1
81	783	-1
81	787	-1
81	792	-1
81	793	1
81	803	2
81	804	1
81	806	-1
81	808	-2
81	810	1
81	811	-1
81	813	1
81	815	1
81	816	2
81	817	-2
81	818	-2
81	819	-2
81	820	-2
81	821	-4
81	822	1
81	823	2
81	824	-2
81	825	-1
81	826	1
81	827	1
81	828	-4
81	829	2
81	830	6
81	831	1
82	20	-16
82	26	12
82	48	12
82	85	1
82	87	2
82	94	-2
82	117	-6
82	118	-8
82	125	-8
82	130	3
82	213	1
82	220	2
82	224	-1
82	228	-2
82	229	1
82	246	2
82	259	-2
82	262	-2
82	285	-2
82	287	2
82	446	1
82	467	2
82	471	-2
82	489	1
82	491	1
82	511	-1
82	517	-2
82	519	-1
82	529	-2
82	530	1
82	532	-2
82	540	-1
82	546	1
82	547	2
82	556	-2
82	557	2
82	559	-1
82	564	1
82	566	2
82	567	-2
82	569	2
82	570	2
82	571	2
82	575	2
82	578	2
82	722	-1
82	736	1
82	753	-1
82	798	1
82	799	1
82	800	-1
82	808	-3
82	809	1
82	811	-1
82	815	1
82	821	-1
82	825	1
82	826	-1
82	830	1
82	840	1
82	843	-120
82	855	4
82	866	-4
82	871	-6
82	872	-12
82	892	2
82	894	4
82	915	-2
82	919	-1
82	922	-2
83	26	-12
83	37	-4
83	38	-8
83	43	8
83	48	-12
83	71	-2
83	94	2
83	95	-4
83	112	-8
83	117	4
83	118	8
83	119	4
83	126	4
83	130	3
83	151	1
83	157	2
83	159	-1
83	163	-1
83	189	-4
83	191	-2
83	192	4
83	194	4
83	195	8
83	196	-4
83	198	2
83	199	8
83	224	1
83	225	2
83	228	1
83	229	-2
83	243	2
83	246	2
83	247	-2
83	259	2
83	261	-4
83	266	-4
83	280	4
83	281	4
83	283	4
83	285	2
83	297	-8
83	333	1
83	334	1
83	350	-1
83	353	1
83	378	2
83	400	-2
83	402	-2
83	404	2
83	409	4
83	416	2
83	417	1
83	426	1
83	427	1
83	429	1
83	440	2
83	459	1
83	476	-1
83	491	-1
83	494	-2
83	504	4
83	506	2
83	511	-1
83	514	-2
83	518	-2
83	519	-1
83	520	-4
83	522	-4
83	528	-2
83	529	-2
83	530	-3
83	532	-2
83	540	1
83	541	-2
83	546	3
83	547	2
83	556	2
83	559	3
83	561	2
83	564	1
83	566	-2
83	568	-2
83	569	-2
83	570	-2
83	571	2
83	575	2
83	578	-2
83	600	-1
83	606	-1
83	615	1
83	653	-1
83	662	-1
83	666	1
83	667	1
83	668	1
83	673	1
83	685	-2
83	687	-2
83	698	1
83	704	-1
83	709	-1
83	719	1
83	728	-1
83	736	-1
83	752	-2
83	753	-1
83	757	1
83	764	-1
83	780	2
83	798	-1
83	799	-1
83	800	1
83	806	2
83	807	-2
83	808	1
83	809	-1
83	811	1
83	813	-2
83	815	-1
83	821	1
83	825	1
83	826	1
83	830	-1
83	831	2
83	840	1
83	891	-2
84	19	16
84	26	-24
84	29	-9
84	39	-8
84	41	-8
84	44	8
84	51	12
84	92	1
84	94	2
84	105	-4
84	113	-4
84	116	16
84	118	6
84	119	-8
84	120	-4
84	214	1
84	215	1
84	217	2
84	246	2
84	262	-4
84	269	1
84	270	-2
84	278	4
84	279	-4
84	282	-2
84	289	4
84	297	-4
84	428	1
84	443	-1
84	453	-1
84	471	1
84	472	1
84	473	1
84	491	-1
84	505	1
84	518	-1
84	524	-1
84	531	-2
84	542	1
84	543	-1
84	544	-1
84	548	-1
84	550	1
84	551	2
84	552	2
84	554	-2
84	558	1
84	560	1
84	562	2
84	563	2
84	564	2
84	565	-1
84	566	-1
84	567	4
84	569	2
84	570	-2
84	571	-2
84	573	-2
84	575	1
84	577	-2
84	578	-4
84	579	1
84	736	-1
84	737	-1
84	779	1
84	800	1
84	804	1
84	805	2
84	809	-2
84	810	-1
84	821	2
84	823	1
84	824	-1
84	826	1
84	828	1
84	829	-1
84	830	-1
84	831	-2
85	29	9
85	32	8
85	82	-4
85	113	4
85	114	-4
85	115	4
85	116	-16
85	118	-4
85	188	-1
85	193	-2
85	195	-2
85	204	1
85	241	-2
85	263	4
85	269	-2
85	270	1
85	277	4
85	279	4
85	282	-2
85	289	4
85	401	1
85	406	-2
85	415	2
85	438	-1
85	461	-1
85	477	-1
85	501	2
85	524	-1
85	531	2
85	537	1
85	542	-1
85	543	1
85	544	1
85	548	-1
85	550	1
85	551	-2
85	552	4
85	558	1
85	560	1
85	561	-4
85	562	-2
85	563	-2
85	564	2
85	565	3
85	566	3
85	579	3
85	694	1
85	703	1
85	735	-1
85	752	1
85	754	1
85	802	-2
85	804	-1
85	805	-2
85	810	1
85	817	-2
85	821	-2
85	823	1
85	824	-1
85	826	1
85	828	-1
85	829	1
85	830	1
85	831	-2
86	12	12
86	15	12
86	25	-6
86	211	-2
86	255	-2
86	304	1
86	321	-1
86	324	1
86	325	1
86	343	1
86	344	-2
86	345	-1
86	354	1
86	450	-2
86	455	1
86	479	1
86	488	1
86	595	1
86	596	-1
86	641	1
86	727	1
86	759	1
86	760	-1
86	845	-3
86	846	-6
86	847	6
86	851	-6
86	852	-6
86	856	6
86	859	-6
86	868	-6
86	870	6
86	873	1
86	877	2
86	880	-2
86	881	6
86	883	-6
86	888	-2
86	890	2
86	895	-1
86	901	-1
86	902	1
86	912	-1
86	913	2
86	917	-2
86	920	-2
86	921	2
86	923	-2
86	927	-2
87	16	24
87	35	4
87	52	2
87	55	8
87	56	-2
87	63	-12
87	70	-4
87	72	-8
87	85	8
87	96	-4
87	97	8
87	106	4
87	107	-4
87	127	6
87	135	-4
87	138	-8
87	139	2
87	141	-2
87	144	4
87	146	-4
87	147	4
87	151	-4
87	164	4
87	168	-4
87	171	4
87	200	-2
87	213	4
87	224	-4
87	231	-4
87	300	-1
87	301	1
87	302	-1
87	304	2
87	318	1
87	320	2
87	326	2
87	327	-2
87	328	-4
87	329	6
87	357	2
87	369	-2
87	370	-2
87	372	-6
87	376	-2
87	385	-4
87	386	2
87	397	2
87	417	-1
87	421	-2
87	422	-2
87	478	2
87	483	-2
87	485	-6
87	492	-2
87	580	4
87	581	2
87	582	-2
87	583	1
87	584	-4
87	587	1
87	589	2
87	590	-1
87	591	1
87	592	2
87	594	-3
87	595	1
87	596	-1
87	600	1
87	605	-1
87	608	1
87	609	-2
87	619	-1
87	620	1
87	621	-1
87	625	1
87	626	-2
87	631	2
87	633	-1
87	634	3
87	637	-1
87	641	1
87	644	1
87	647	1
87	658	1
87	669	1
87	680	-2
87	698	-1
87	699	1
87	704	1
87	705	3
87	717	-2
87	720	1
87	732	2
87	748	1
87	750	1
87	756	1
87	758	2
87	853	-4
87	854	-8
87	855	8
87	861	8
87	873	2
87	877	4
87	880	-4
87	886	4
87	888	-4
87	895	-2
87	897	-2
87	898	-4
87	903	2
87	904	2
87	906	-8
87	907	-2
87	908	4
87	915	-4
87	924	-2
87	927	-2
88	45	6
88	53	2
88	56	4
88	59	-2
88	61	4
88	64	-2
88	67	-4
88	73	8
88	84	4
88	86	2
88	135	2
88	139	-4
88	140	-4
88	142	-2
88	143	4
88	148	4
88	150	-2
88	152	2
88	153	2
88	161	2
88	162	-2
88	164	-4
88	166	2
88	167	-2
88	169	-4
88	172	-4
88	184	2
88	211	4
88	221	2
88	222	-4
88	226	-2
88	227	4
88	248	-6
88	250	-2
88	252	-4
88	253	2
88	298	-1
88	305	3
88	307	2
88	308	1
88	309	-2
88	310	-3
88	311	2
88	312	3
88	313	-3
88	314	-4
88	317	2
88	318	-1
88	322	1
88	323	-1
88	324	-2
88	325	-1
88	329	-2
88	335	1
88	337	2
88	338	-1
88	341	-2
88	343	-2
88	345	2
88	351	-2
88	352	1
88	359	2
88	360	-2
88	361	2
88	363	2
88	364	-4
88	373	2
88	374	-2
88	377	-1
88	392	1
88	419	-2
88	425	2
88	430	1
88	431	-2
88	432	1
88	433	1
88	434	-2
88	444	1
88	451	-2
88	457	-2
88	463	-2
88	466	1
88	480	-1
88	481	3
88	484	-2
88	488	-2
88	585	1
88	588	-2
88	591	-2
88	593	2
88	594	1
88	597	2
88	601	-1
88	605	1
88	619	1
88	621	2
88	622	1
88	623	-1
88	624	-2
88	628	2
88	629	1
88	630	-1
88	631	-2
88	632	1
88	633	1
88	635	-2
88	636	-1
88	637	1
88	640	-1
88	643	1
88	648	2
88	649	-1
88	650	1
88	656	1
88	670	-2
88	671	1
88	674	1
88	681	-2
88	682	1
88	683	1
88	712	1
88	715	1
88	718	-2
88	734	1
88	741	1
88	744	1
88	749	1
88	763	-2
88	848	5
88	849	10
88	850	-10
88	858	-10
88	860	2
88	863	4
88	865	-4
88	873	-1
88	877	-2
88	878	-4
88	880	2
88	885	4
88	886	-2
88	888	2
88	896	-3
88	901	2
88	902	-1
88	909	4
88	916	2
88	929	-2
89	35	8
89	57	4
89	66	8
89	79	-8
89	84	8
89	86	4
89	89	-4
89	90	-8
89	107	-8
89	111	-8
89	122	-8
89	123	8
89	125	-8
89	133	-2
89	136	-4
89	141	-2
89	149	-2
89	150	-4
89	152	2
89	162	-4
89	168	-4
89	169	4
89	183	-8
89	196	4
89	200	-2
89	206	4
89	207	-2
89	209	-2
89	211	8
89	212	-8
89	216	-4
89	226	-4
89	227	8
89	232	-4
89	234	-4
89	245	-4
89	253	4
89	293	-8
89	294	4
89	302	-1
89	315	-2
89	318	-1
89	323	2
89	324	-4
89	325	-2
89	327	4
89	328	2
89	330	-2
89	332	1
89	333	-4
89	334	2
89	336	-2
89	340	2
89	343	-4
89	345	4
89	348	4
89	349	-4
89	353	2
89	357	2
89	362	2
89	365	2
89	367	-2
89	375	2
89	388	2
89	389	-2
89	394	2
89	418	2
89	419	2
89	420	-2
89	423	-2
89	425	4
89	436	2
89	441	2
89	442	-4
89	444	-2
89	451	-4
89	452	-2
89	458	-2
89	460	-2
89	467	2
89	469	2
89	470	4
89	478	2
89	484	2
89	485	-2
89	488	-4
89	490	4
89	493	4
89	514	4
89	515	-2
89	517	-2
89	538	2
89	576	2
89	580	-1
89	581	-3
89	582	2
89	583	1
89	584	1
89	586	-1
89	587	1
89	592	1
89	597	4
89	598	1
89	599	-1
89	600	1
89	602	2
89	603	-1
89	604	-2
89	606	-1
89	609	1
89	610	-2
89	612	1
89	614	-1
89	615	-2
89	616	1
89	617	1
89	618	-1
89	619	1
89	622	1
89	623	-1
89	624	-1
89	626	1
89	627	-1
89	632	-1
89	633	-1
89	634	1
89	638	-2
89	644	1
89	645	2
89	647	-1
89	648	-1
89	650	-1
89	651	2
89	652	-1
89	653	2
89	654	-1
89	655	-1
89	662	1
89	665	2
89	668	-2
89	672	-2
89	675	-2
89	676	1
89	677	1
89	678	-1
89	680	-2
89	687	1
89	688	1
89	693	1
89	695	1
89	698	-1
89	699	-2
89	700	1
89	701	1
89	706	1
89	707	1
89	711	-1
89	713	-2
89	714	1
89	716	-1
89	719	1
89	720	1
89	721	1
89	722	-1
89	723	1
89	724	1
89	726	1
89	730	2
89	731	1
89	738	1
89	740	-1
89	742	1
89	743	1
89	745	-1
89	748	1
89	749	1
89	750	1
89	751	-1
89	755	1
89	758	-1
89	763	-4
89	765	-2
89	770	1
89	771	1
89	774	-2
89	775	1
89	777	1
89	778	1
89	780	1
89	784	1
89	786	1
89	787	-2
89	788	1
89	789	-2
89	793	1
89	795	1
89	797	-2
89	798	1
89	799	1
89	811	-2
89	813	1
89	834	-2
89	836	-2
89	837	1
89	860	4
89	862	4
89	863	8
89	864	8
89	865	-8
89	866	-8
89	873	-2
89	875	8
89	877	-4
89	878	-8
89	879	-8
89	880	4
89	888	4
89	892	8
89	898	2
89	901	4
89	902	-2
89	903	-4
89	911	4
89	919	-4
89	925	-2
89	929	-2
90	16	12
90	34	4
90	35	6
90	55	3
90	56	-1
90	62	-2
90	63	-2
90	70	-2
90	72	-4
90	85	6
90	91	4
90	96	-6
90	97	4
90	106	2
90	107	-4
90	122	-6
90	123	4
90	125	-4
90	132	3
90	141	-2
90	146	-3
90	147	3
90	164	1
90	171	2
90	179	-4
90	180	2
90	200	-1
90	203	-2
90	209	-2
90	213	4
90	224	-2
90	228	-4
90	231	-2
90	232	-2
90	238	2
90	290	-2
90	323	1
90	329	2
90	357	2
90	365	2
90	367	-2
90	368	1
90	386	1
90	388	1
90	389	-1
90	408	1
90	445	-2
90	446	2
90	457	2
90	467	2
90	469	2
90	478	1
90	483	-4
90	485	-4
90	507	-2
90	517	-4
90	576	1
90	625	2
90	633	-1
90	634	1
90	650	-1
90	651	1
90	671	-1
90	680	-2
90	687	1
90	698	-1
90	720	1
90	722	-1
90	748	1
90	750	2
90	751	-1
90	791	1
90	798	1
90	799	1
90	836	-2
90	837	2
90	853	-2
90	854	-4
90	855	4
90	861	4
90	862	2
90	864	4
90	866	-4
90	879	-4
90	892	4
90	906	-3
90	907	-1
90	915	-3
90	919	-4
91	34	4
91	55	2
91	62	-2
91	65	2
91	72	-4
91	85	4
91	91	4
91	103	4
91	133	-1
91	138	-2
91	141	-2
91	142	1
91	146	-2
91	147	2
91	149	2
91	151	-2
91	163	-2
91	164	2
91	168	-2
91	170	-2
91	171	2
91	174	2
91	179	-4
91	180	2
91	185	-2
91	203	-2
91	211	-2
91	212	4
91	228	-4
91	229	4
91	238	2
91	243	-2
91	252	2
91	255	-2
91	302	-1
91	304	1
91	318	1
91	320	1
91	321	-1
91	324	1
91	325	1
91	326	2
91	327	-2
91	328	-2
91	332	-1
91	343	1
91	344	-2
91	345	-1
91	346	2
91	348	-2
91	349	2
91	353	-2
91	354	1
91	357	2
91	358	1
91	362	-2
91	363	-1
91	365	2
91	366	-2
91	367	-2
91	370	-2
91	374	1
91	376	-2
91	384	-2
91	390	2
91	396	1
91	418	-2
91	422	-2
91	436	1
91	442	1
91	446	2
91	450	-2
91	452	-2
91	455	1
91	467	2
91	474	-1
91	479	1
91	483	-4
91	488	1
91	490	-2
91	580	1
91	581	1
91	582	-1
91	583	1
91	584	-2
91	587	1
91	589	1
91	590	-1
91	592	1
91	595	1
91	596	-1
91	600	1
91	602	1
91	603	-1
91	604	1
91	608	1
91	609	-2
91	615	1
91	617	1
91	618	-1
91	619	-1
91	620	1
91	621	-1
91	622	-1
91	623	1
91	625	2
91	626	-2
91	627	2
91	638	1
91	639	-1
91	641	1
91	642	-1
91	644	1
91	645	-1
91	647	1
91	657	1
91	662	1
91	666	1
91	667	-2
91	668	1
91	676	1
91	677	-2
91	699	1
91	704	1
91	706	-2
91	707	1
91	713	1
91	716	-1
91	719	-2
91	727	1
91	742	1
91	746	1
91	749	-1
91	755	1
91	758	1
91	759	1
91	760	-1
91	860	-2
91	862	2
91	863	-4
91	864	4
91	865	4
91	866	-4
91	873	1
91	877	2
91	878	4
91	879	-4
91	880	-2
91	888	-2
91	889	-2
91	890	2
91	895	-1
91	898	-1
91	901	-1
91	902	1
91	903	2
91	906	-2
91	908	2
91	912	-1
91	913	2
91	915	-2
91	917	-2
91	919	-4
91	920	-2
91	921	2
91	923	-2
91	924	-1
91	925	-2
91	927	-2
91	929	2
92	27	-9
92	53	-2
92	59	-2
92	64	4
92	65	-2
92	78	-4
92	103	-4
92	134	2
92	137	-4
92	143	4
92	152	-2
92	161	-4
92	165	-4
92	170	6
92	174	-4
92	175	8
92	185	2
92	211	-2
92	221	2
92	222	2
92	248	8
92	255	-2
92	298	2
92	304	1
92	305	-4
92	306	6
92	308	-4
92	310	2
92	311	-2
92	312	-4
92	313	4
92	318	-2
92	321	-1
92	322	2
92	324	1
92	325	1
92	337	2
92	338	-2
92	339	-2
92	343	1
92	344	-2
92	345	-1
92	346	-4
92	351	2
92	354	1
92	356	2
92	361	-2
92	373	-4
92	374	-2
92	375	-4
92	376	2
92	377	4
92	381	2
92	390	-4
92	431	2
92	432	2
92	433	-4
92	450	-2
92	455	1
92	463	2
92	464	-4
92	474	2
92	479	1
92	480	2
92	481	-4
92	488	1
92	585	2
92	586	2
92	588	-2
92	595	1
92	596	-1
92	619	2
92	620	-4
92	622	2
92	623	-2
92	624	2
92	635	2
92	641	1
92	642	2
92	643	-4
92	663	2
92	715	-4
92	716	2
92	727	1
92	734	2
92	749	2
92	759	1
92	760	-1
92	848	-5
92	849	-10
92	850	10
92	858	10
92	860	2
92	863	4
92	865	-4
92	867	-7
92	873	1
92	874	4
92	877	2
92	878	-4
92	880	-2
92	885	2
92	887	8
92	888	-2
92	889	4
92	890	2
92	895	-1
92	896	4
92	899	-4
92	900	-4
92	901	-1
92	902	1
92	908	-4
92	909	4
92	911	-4
92	912	-1
92	913	2
92	916	-4
92	917	-2
92	920	-2
92	921	2
92	923	-2
92	924	2
92	927	-2
92	929	-4
93	56	4
93	57	4
93	61	4
93	64	4
93	67	-8
93	73	8
93	79	-8
93	88	-4
93	89	4
93	92	8
93	135	4
93	136	-4
93	139	-4
93	142	-2
93	145	-4
93	149	-2
93	152	2
93	156	4
93	160	2
93	164	-4
93	166	4
93	167	-4
93	168	-4
93	175	4
93	181	-8
93	184	4
93	188	-4
93	200	2
93	204	-4
93	207	-2
93	212	-4
93	229	-4
93	232	4
93	237	4
93	242	4
93	269	8
93	270	-4
93	302	-1
93	318	-1
93	319	2
93	327	2
93	329	-2
93	330	-2
93	332	-1
93	341	-2
93	348	2
93	349	-2
93	358	-2
93	359	2
93	360	-2
93	364	-2
93	371	-4
93	372	2
93	375	2
93	384	2
93	388	-2
93	389	2
93	390	-2
93	391	-2
93	392	4
93	394	2
93	395	2
93	400	2
93	401	2
93	423	-2
93	430	-2
93	434	-2
93	438	2
93	441	2
93	452	-2
93	453	-2
93	457	-2
93	465	-2
93	477	2
93	478	-2
93	482	2
93	489	4
93	490	2
93	491	-2
93	492	2
93	493	-2
93	494	2
93	511	-4
93	513	2
93	515	-2
93	537	-4
93	539	2
93	576	-2
93	583	1
93	586	-1
93	591	-1
93	593	1
93	594	1
93	598	1
93	607	2
93	610	-2
93	612	1
93	616	1
93	617	1
93	618	-1
93	619	1
93	622	1
93	623	-1
93	624	-1
93	626	2
93	628	1
93	629	4
93	631	-3
93	632	-1
93	633	1
93	636	-1
93	637	1
93	640	1
93	643	-2
93	644	1
93	647	1
93	648	-1
93	649	-1
93	650	1
93	651	1
93	652	-1
93	656	1
93	658	-1
93	662	1
93	664	1
93	665	-1
93	669	-1
93	670	-2
93	671	1
93	672	-1
93	673	-1
93	674	1
93	676	1
93	678	-1
93	682	1
93	683	1
93	691	-1
93	692	2
93	693	-2
93	694	-1
93	695	1
93	697	1
93	700	1
93	701	1
93	705	-1
93	710	-2
93	711	-1
93	712	-1
93	714	1
93	716	-1
93	717	2
93	718	-1
93	723	-4
93	724	1
93	730	1
93	738	2
93	743	1
93	745	-1
93	749	1
93	756	-1
93	757	-1
93	765	1
93	766	-2
93	767	1
93	768	-1
93	770	1
93	771	1
93	774	-2
93	775	1
93	776	-1
93	778	1
93	779	1
93	786	-2
93	787	1
93	788	1
93	800	1
93	811	1
93	812	-1
93	860	4
93	863	8
93	865	-8
93	878	-8
93	886	-4
93	903	-2
93	909	4
93	911	4
93	925	-2
93	929	-2
94	34	4
94	35	4
94	67	8
94	85	4
94	88	4
94	91	4
94	103	4
94	106	4
94	107	-4
94	122	-4
94	123	4
94	125	-4
94	130	-6
94	135	-2
94	141	-2
94	142	2
94	144	2
94	151	-2
94	160	-2
94	163	-2
94	166	-2
94	167	2
94	170	-2
94	184	-2
94	200	-2
94	209	-2
94	212	4
94	224	-2
94	228	-2
94	229	4
94	231	-2
94	232	-6
94	242	-4
94	243	-4
94	247	4
94	252	2
94	290	-4
94	302	-1
94	323	1
94	326	2
94	327	-2
94	328	-2
94	332	-1
94	346	2
94	348	-2
94	349	2
94	357	2
94	358	2
94	365	2
94	366	-4
94	367	-2
94	369	-2
94	372	-2
94	388	2
94	389	-2
94	391	2
94	409	2
94	422	-2
94	452	-2
94	465	4
94	467	2
94	469	2
94	478	2
94	483	-2
94	485	-2
94	490	-2
94	492	-4
94	496	2
94	503	-2
94	506	-2
94	513	-4
94	517	-2
94	539	-2
94	576	2
94	583	1
94	589	1
94	590	-1
94	604	1
94	605	-1
94	617	1
94	618	-1
94	621	-1
94	634	1
94	636	1
94	638	1
94	639	-1
94	644	1
94	645	-1
94	650	-1
94	651	1
94	657	1
94	658	1
94	662	1
94	664	-2
94	666	1
94	667	-2
94	668	1
94	669	1
94	680	-2
94	682	-1
94	687	1
94	691	1
94	692	-2
94	698	-1
94	704	1
94	705	1
94	709	-1
94	717	-2
94	720	2
94	722	-1
94	732	1
94	746	1
94	748	1
94	750	1
94	751	-2
94	756	2
94	768	1
94	776	1
94	785	1
94	791	1
94	798	2
94	799	1
94	812	2
94	836	-2
94	837	1
94	860	-2
94	862	4
94	863	-4
94	864	8
94	865	4
94	866	-8
94	878	4
94	879	-8
94	886	2
94	889	-2
94	890	2
94	892	4
94	903	2
94	913	2
94	917	-2
94	919	-4
94	920	-2
94	921	2
94	923	-2
94	925	-2
95	57	4
95	58	-4
95	59	4
95	60	4
95	67	8
95	75	-4
95	76	8
95	77	-4
95	79	-8
95	88	4
95	133	-2
95	134	-2
95	135	-4
95	136	-4
95	137	4
95	155	4
95	158	-4
95	160	-2
95	163	-4
95	166	-4
95	167	4
95	168	-4
95	169	4
95	183	-2
95	184	-4
95	186	4
95	187	-4
95	200	-2
95	207	-2
95	212	2
95	232	-4
95	236	-4
95	242	-4
95	302	-2
95	303	2
95	309	4
95	314	1
95	315	-4
95	316	-4
95	317	-2
95	323	1
95	327	-1
95	335	-2
95	348	-1
95	349	1
95	352	-2
95	372	-2
95	388	2
95	389	-2
95	391	2
95	395	-4
95	396	2
95	412	2
95	423	-2
95	454	-2
95	465	2
95	474	-2
95	478	2
95	482	2
95	490	-1
95	492	-2
95	513	-2
95	515	-2
95	539	-2
95	576	2
95	583	2
95	585	-2
95	587	2
95	601	1
95	611	2
95	614	-1
95	616	2
95	617	2
95	618	-2
95	632	-1
95	637	-1
95	651	1
95	652	-1
95	658	1
95	662	2
95	664	-1
95	669	1
95	672	-2
95	678	-1
95	688	1
95	691	1
95	692	-2
95	695	1
95	697	1
95	701	1
95	705	1
95	710	1
95	712	-1
95	714	1
95	717	-2
95	718	2
95	726	1
95	730	1
95	738	1
95	739	-1
95	743	2
95	745	-1
95	756	1
95	766	1
95	767	-2
95	768	1
95	772	1
95	774	-2
95	775	1
95	776	1
95	778	1
95	784	1
95	788	1
95	789	-2
95	812	1
95	860	-2
95	862	4
95	863	-4
95	864	8
95	865	4
95	866	-8
95	875	4
95	876	8
95	878	4
95	879	-8
95	885	-2
95	886	4
95	903	1
95	905	-4
95	911	4
95	925	-4
96	23	-18
96	30	-4
96	35	8
96	36	8
96	46	18
96	48	18
96	49	18
96	50	-18
96	81	-4
96	89	2
96	92	4
96	98	-8
96	99	-4
96	100	2
96	102	4
96	104	8
96	107	-8
96	117	-8
96	122	-8
96	123	8
96	125	-8
96	141	-1
96	142	-1
96	182	-2
96	188	-2
96	199	-2
96	200	1
96	204	-2
96	209	-2
96	223	4
96	232	2
96	233	4
96	237	2
96	257	-4
96	259	-4
96	268	2
96	269	4
96	270	-2
96	273	4
96	274	-2
96	280	-8
96	281	4
96	286	4
96	287	4
96	292	-8
96	295	-2
96	323	1
96	357	1
96	358	-1
96	365	1
96	367	-1
96	369	1
96	388	-1
96	389	1
96	393	1
96	402	4
96	403	1
96	415	1
96	447	1
96	448	-2
96	467	1
96	468	-4
96	469	2
96	478	-1
96	485	-2
96	489	2
96	509	4
96	510	-2
96	511	-2
96	517	-2
96	519	-2
96	541	4
96	542	1
96	549	-2
96	557	4
96	558	1
96	559	-2
96	560	1
96	569	1
96	576	-1
96	629	2
96	634	1
96	650	-1
96	651	1
96	680	-2
96	687	1
96	690	-1
96	698	-1
96	720	1
96	722	-1
96	723	-2
96	725	-1
96	748	1
96	750	1
96	751	-1
96	769	-1
96	794	-2
96	796	1
96	798	1
96	799	1
96	814	-1
96	815	2
96	816	1
96	822	-2
96	825	1
96	826	-2
96	832	1
96	833	1
96	836	-2
96	837	1
96	838	-1
96	839	1
96	841	60
96	842	120
96	843	-120
96	844	-120
96	871	-36
96	892	8
96	919	-2
97	57	4
97	59	4
97	78	-8
97	79	-8
97	133	-4
97	134	4
97	136	-4
97	137	4
97	141	-2
97	142	2
97	149	-2
97	163	-4
97	165	-8
97	168	-4
97	169	4
97	177	4
97	186	4
97	211	4
97	212	-4
97	243	-4
97	299	-2
97	302	-2
97	303	2
97	306	-2
97	307	4
97	308	4
97	312	2
97	316	-6
97	317	-4
97	318	-2
97	324	-2
97	326	2
97	327	2
97	328	2
97	330	-2
97	331	2
97	337	-2
97	338	2
97	343	-2
97	345	2
97	346	2
97	349	-2
97	350	-2
97	351	-2
97	353	2
97	356	2
97	357	2
97	358	2
97	361	-2
97	362	2
97	364	-2
97	365	2
97	366	-4
97	367	-2
97	370	-2
97	371	4
97	375	2
97	381	2
97	394	-2
97	395	-4
97	396	2
97	418	2
97	432	-2
97	436	2
97	437	2
97	441	2
97	442	-4
97	452	-2
97	463	2
97	464	-4
97	467	2
97	474	-2
97	475	-4
97	488	-2
97	490	2
97	580	-2
97	581	-4
97	582	2
97	583	2
97	584	-1
97	585	-2
97	586	1
97	587	3
97	588	-2
97	589	1
97	590	-1
97	592	1
97	593	-1
97	598	-1
97	600	1
97	602	3
97	603	-2
97	607	1
97	609	1
97	610	-3
97	611	3
97	613	1
97	615	-1
97	616	4
97	617	2
97	618	-2
97	619	2
97	621	-1
97	622	2
97	623	-2
97	624	-1
97	626	1
97	627	-1
97	635	1
97	638	-1
97	639	-2
97	644	2
97	645	1
97	647	-1
97	648	1
97	657	1
97	662	2
97	663	1
97	666	2
97	667	-2
97	668	-1
97	675	-1
97	676	1
97	677	-1
97	699	-2
97	700	1
97	704	1
97	706	1
97	707	2
97	708	-1
97	713	-2
97	715	2
97	716	-1
97	719	1
97	734	-1
97	742	1
97	746	1
97	749	2
97	755	2
97	758	-2
97	860	4
97	862	4
97	863	8
97	864	8
97	865	-8
97	866	-8
97	873	-2
97	877	-4
97	878	-8
97	879	-8
97	880	4
97	885	4
97	888	4
97	890	4
97	896	-2
97	898	4
97	901	2
97	904	4
97	905	-4
97	911	4
97	913	4
97	916	-4
97	917	-4
97	919	-4
97	920	-4
97	921	4
97	923	-4
97	925	-6
97	929	-2
98	15	12
98	53	-4
98	59	-2
98	64	4
98	65	-2
98	152	-2
98	165	-2
98	211	-2
98	248	4
98	298	3
98	304	3
98	305	-4
98	306	3
98	308	-4
98	310	2
98	311	-1
98	312	-2
98	318	-3
98	321	-1
98	322	2
98	324	2
98	337	1
98	343	1
98	344	-2
98	346	-2
98	356	2
98	373	-2
98	376	1
98	479	1
98	480	1
98	585	1
98	586	1
98	588	-1
98	595	2
98	596	-1
98	619	2
98	620	-2
98	622	1
98	624	1
98	635	1
98	641	1
98	642	1
98	643	-2
98	759	1
98	845	-9
98	846	-6
98	847	6
98	848	-10
98	856	12
98	858	10
98	859	-9
98	860	4
98	867	-7
98	868	-6
98	873	5
98	874	8
98	877	2
98	878	-4
98	880	-2
98	881	3
98	883	-3
98	885	2
98	887	8
98	888	-6
98	889	4
98	890	6
98	895	-4
98	896	6
98	899	-6
98	900	-4
98	901	-3
98	902	2
98	908	-4
98	909	2
98	911	-2
98	912	-2
98	913	2
98	916	-4
98	917	-4
98	920	-2
98	924	2
98	927	-4
98	929	-2
99	15	16
99	52	2
99	55	2
99	67	8
99	72	-8
99	85	12
99	107	-4
99	122	-4
99	135	-4
99	138	-4
99	139	2
99	140	2
99	141	-2
99	145	4
99	146	-6
99	151	-4
99	164	2
99	166	-4
99	171	4
99	211	-4
99	212	8
99	232	-4
99	242	-4
99	300	-3
99	301	1
99	302	-1
99	304	4
99	318	1
99	320	2
99	321	-2
99	324	4
99	326	2
99	327	-6
99	328	-4
99	329	2
99	330	-2
99	343	2
99	344	-4
99	346	4
99	348	-4
99	357	6
99	360	2
99	362	-4
99	365	4
99	366	-4
99	370	-2
99	372	-2
99	376	-2
99	388	2
99	391	2
99	417	-1
99	418	-4
99	422	-2
99	469	2
99	478	2
99	479	2
99	483	-6
99	485	-2
99	492	-2
99	580	2
99	581	2
99	583	3
99	584	-4
99	587	1
99	589	2
99	590	-1
99	591	1
99	592	2
99	594	-1
99	595	3
99	596	-1
99	600	1
99	602	2
99	604	2
99	605	-1
99	608	1
99	609	-2
99	617	2
99	619	-3
99	620	1
99	621	-1
99	622	-2
99	625	3
99	626	-2
99	631	2
99	633	-1
99	634	1
99	637	-1
99	638	2
99	641	1
99	642	-2
99	644	1
99	647	1
99	650	-2
99	658	1
99	669	1
99	680	-2
99	698	-1
99	699	1
99	704	1
99	705	1
99	717	-2
99	720	1
99	748	1
99	750	1
99	756	1
99	759	2
99	856	8
99	859	-12
99	861	16
99	868	-8
99	874	-4
99	878	16
99	879	-16
99	881	4
99	883	-4
99	887	-4
99	888	-8
99	890	4
99	892	4
99	895	-2
99	897	-4
99	899	4
99	901	-2
99	903	2
99	904	6
99	905	-2
99	906	-8
99	908	6
99	909	-2
99	913	4
99	917	-8
99	919	-8
99	920	-4
99	924	-2
99	925	-4
99	927	-6
99	929	4
100	21	4
100	33	4
100	56	2
100	69	-4
100	73	4
100	77	-4
100	78	4
100	87	6
100	108	4
100	123	-4
100	147	-6
100	148	2
100	152	1
100	155	4
100	156	4
100	164	-4
100	167	-4
100	178	4
100	219	-4
100	233	-2
100	254	-2
100	256	4
100	296	-2
100	301	-2
100	315	-2
100	323	-1
100	329	-1
100	333	-2
100	334	-1
100	336	-2
100	341	-1
100	342	-2
100	345	2
100	347	-2
100	349	-4
100	361	1
100	367	4
100	380	2
100	382	-2
100	383	-2
100	389	2
100	393	-2
100	410	-2
100	413	-2
100	457	-2
100	463	-1
100	482	-1
100	486	-2
100	495	-2
100	582	2
100	586	-1
100	596	2
100	597	1
100	599	1
100	606	1
100	614	1
100	618	2
100	623	-2
100	628	1
100	630	-1
100	633	1
100	646	1
100	649	-1
100	650	1
100	652	1
100	653	1
100	654	1
100	655	-2
100	665	1
100	671	1
100	673	-1
100	689	1
100	696	1
100	711	-2
100	725	1
100	747	1
100	761	1
100	835	1
100	838	1
100	846	8
100	854	16
100	857	8
100	863	16
100	864	-16
100	875	4
100	876	4
100	877	-8
100	881	-4
100	884	-2
100	890	-1
100	893	4
100	894	2
100	902	-2
100	909	2
100	910	-2
100	913	-1
100	914	2
100	916	1
100	918	-2
100	920	2
100	921	-5
100	922	-4
100	926	-2
100	928	-2
100	930	2
101	20	-16
101	21	8
101	33	8
101	35	4
101	47	-4
101	57	2
101	86	-4
101	87	12
101	89	4
101	92	4
101	94	-12
101	108	8
101	122	-8
101	123	4
101	124	-8
101	125	-4
101	168	-4
101	169	2
101	184	-4
101	207	-2
101	209	-2
101	214	-4
101	217	-2
101	225	4
101	240	-4
101	243	4
101	246	8
101	254	-4
101	256	8
101	261	-8
101	270	-4
101	296	-4
101	297	4
101	328	1
101	332	1
101	334	1
101	378	-2
101	417	-2
101	423	-1
101	426	4
101	427	-2
101	428	-2
101	440	2
101	443	2
101	453	-1
101	454	-1
101	458	4
101	459	-4
101	460	-1
101	466	-2
101	467	4
101	469	2
101	470	-2
101	471	-4
101	484	1
101	485	-1
101	486	-6
101	488	2
101	489	4
101	490	-4
101	491	4
101	504	2
101	505	2
101	515	-2
101	517	-2
101	518	4
101	519	-2
101	521	-2
101	522	-2
101	523	4
101	569	2
101	570	2
101	575	-4
101	576	2
101	641	2
101	644	-1
101	645	1
101	646	-1
101	653	1
101	660	1
101	661	-1
101	662	2
101	665	1
101	668	-1
101	678	-1
101	679	1
101	702	1
101	703	1
101	704	-1
101	714	2
101	721	1
101	722	-1
101	723	-2
101	728	1
101	729	1
101	730	1
101	731	-2
101	736	2
101	737	1
101	749	-2
101	750	1
101	752	-2
101	754	1
101	758	2
101	762	-1
101	763	1
101	764	-2
101	765	-1
101	772	1
101	773	-1
101	775	1
101	777	1
101	779	-2
101	780	-2
101	793	-2
101	795	1
101	797	1
101	802	1
101	807	1
101	808	-2
101	809	1
101	813	1
101	817	-2
101	818	1
101	819	1
101	834	1
101	835	-1
101	837	1
101	838	-1
101	839	1
101	840	1
101	847	16
101	855	32
101	865	32
101	866	-32
101	869	-8
101	880	-16
101	883	-4
101	884	4
101	890	-2
101	892	4
101	893	8
101	894	-4
101	911	2
101	912	-2
101	913	-2
101	914	4
101	915	-6
101	920	4
101	921	-2
101	922	-8
101	923	-4
101	926	-4
101	928	-4
101	930	4
102	15	8
102	25	-4
102	34	4
102	57	2
102	65	2
102	67	4
102	85	8
102	91	4
102	103	8
102	125	-4
102	168	-4
102	169	2
102	174	2
102	184	-4
102	185	-2
102	208	-2
102	211	-4
102	212	4
102	213	2
102	224	-2
102	228	-6
102	231	-2
102	232	-2
102	243	-4
102	255	-4
102	328	-2
102	330	-1
102	331	1
102	332	-1
102	350	-1
102	370	-2
102	376	-2
102	417	-2
102	421	-1
102	422	-2
102	442	2
102	446	2
102	452	-2
102	455	2
102	457	2
102	467	4
102	483	-2
102	488	2
102	490	-4
102	513	-2
102	517	-2
102	539	-2
102	576	2
102	641	2
102	644	1
102	645	-1
102	647	1
102	649	1
102	662	2
102	666	1
102	668	1
102	674	-1
102	676	1
102	677	-2
102	682	-1
102	699	1
102	704	1
102	716	-1
102	719	-2
102	722	-1
102	727	1
102	732	1
102	742	1
102	746	1
102	749	-2
102	755	1
102	758	2
102	759	1
102	760	-1
102	776	1
102	798	1
102	799	1
102	812	1
102	847	8
102	855	16
102	865	16
102	866	-16
102	870	4
102	874	-2
102	880	-8
102	883	-4
102	887	-2
102	890	2
102	891	4
102	892	2
102	904	2
102	908	3
102	909	-1
102	911	2
102	912	-2
102	913	2
102	915	-6
102	919	-4
102	920	-2
102	923	-4
102	925	-2
102	927	-2
102	929	2
103	11	12
103	12	-18
103	21	12
103	25	12
103	33	4
103	47	-12
103	86	-1
103	87	2
103	108	4
103	110	-2
103	150	-2
103	162	2
103	197	-2
103	202	-1
103	225	-1
103	227	2
103	253	1
103	254	-2
103	296	-2
103	342	-2
103	343	-3
103	344	1
103	345	2
103	347	-4
103	354	2
103	425	1
103	426	1
103	427	-2
103	429	-1
103	440	2
103	450	2
103	451	-2
103	456	-2
103	479	1
103	486	-2
103	488	1
103	497	1
103	595	-1
103	596	1
103	597	2
103	641	1
103	679	2
103	727	-2
103	728	1
103	729	1
103	762	-1
103	763	1
103	764	-1
103	801	1
103	846	6
103	847	9
103	852	-18
103	856	-3
103	857	24
103	868	12
103	870	-3
103	877	-2
103	880	-3
103	881	-9
103	883	-6
103	884	6
103	888	1
103	893	4
103	894	-2
103	901	1
103	902	-1
103	910	-2
103	912	-1
103	914	2
103	918	-2
103	920	2
103	921	-2
103	923	-2
103	926	-2
103	928	-2
103	930	2
104	6	4
104	23	-12
104	35	8
104	46	12
104	52	-2
104	53	4
104	54	4
104	55	-2
104	56	4
104	57	2
104	58	8
104	63	16
104	69	-8
104	70	-8
104	71	-8
104	84	16
104	90	-12
104	92	16
104	94	4
104	97	-8
104	98	-16
104	102	16
104	107	-8
104	127	-12
104	135	4
104	136	-2
104	138	2
104	139	-4
104	140	-10
104	141	-2
104	145	-8
104	146	8
104	147	-2
104	148	8
104	150	-8
104	154	-4
104	156	8
104	159	-4
104	165	-4
104	166	8
104	182	-8
104	183	-4
104	200	2
104	204	-12
104	205	-4
104	206	8
104	208	8
104	214	4
104	215	4
104	223	8
104	224	8
104	233	8
104	234	-8
104	235	4
104	239	-4
104	240	4
104	242	4
104	250	-4
104	292	-4
104	295	-4
104	298	-2
104	299	-8
104	300	8
104	301	-2
104	303	-2
104	305	2
104	307	4
104	308	4
104	309	-4
104	310	-8
104	311	2
104	314	-2
104	315	-4
104	316	4
104	318	-2
104	319	2
104	320	-4
104	322	6
104	324	-4
104	327	4
104	329	-8
104	330	-8
104	331	-2
104	333	-2
104	334	4
104	335	2
104	336	-4
104	337	2
104	341	-8
104	355	4
104	356	2
104	357	2
104	360	-2
104	362	4
104	366	2
104	369	2
104	370	2
104	371	2
104	372	10
104	385	4
104	386	-4
104	387	4
104	388	-4
104	391	-2
104	397	4
104	402	4
104	403	2
104	418	2
104	421	6
104	430	-2
104	438	4
104	448	-4
104	453	-4
104	458	-4
104	460	-4
104	468	-2
104	469	2
104	470	2
104	477	4
104	478	-2
104	482	4
104	485	-8
104	491	-4
104	492	2
104	493	-2
104	509	2
104	510	-4
104	519	-4
104	541	2
104	542	2
104	580	-2
104	581	-8
104	582	2
104	584	4
104	585	1
104	586	-1
104	587	1
104	588	-1
104	589	-1
104	591	-3
104	592	3
104	593	3
104	594	7
104	597	2
104	598	6
104	600	1
104	602	2
104	604	-2
104	605	-1
104	607	3
104	608	-1
104	609	1
104	610	-6
104	611	2
104	612	1
104	617	-4
104	619	2
104	621	1
104	622	4
104	624	-3
104	625	-1
104	626	2
104	629	4
104	631	-6
104	632	2
104	633	-1
104	634	3
104	635	-4
104	637	-1
104	642	1
104	644	1
104	647	-1
104	658	-5
104	659	-2
104	660	-2
104	669	1
104	672	2
104	698	-1
104	699	-2
104	700	-3
104	701	-2
104	703	-2
104	705	-5
104	710	-4
104	717	4
104	720	1
104	721	2
104	724	4
104	726	2
104	730	2
104	731	2
104	732	-4
104	733	-2
104	738	2
104	748	3
104	750	1
104	756	-1
104	763	-2
104	765	-2
104	794	-2
104	796	2
104	839	2
104	886	-4
104	896	-2
104	898	4
104	901	4
104	903	-4
105	5	-2
105	36	-8
105	58	-4
105	60	-8
105	61	-4
105	64	2
105	65	-2
105	68	4
105	69	4
105	74	-8
105	75	4
105	76	4
105	86	4
105	106	-8
105	124	-4
105	134	-8
105	137	6
105	142	-2
105	144	6
105	147	4
105	148	-4
105	150	4
105	152	-2
105	153	-8
105	155	-4
105	156	-4
105	157	-4
105	158	-4
105	161	-2
105	162	-4
105	165	2
105	166	-4
105	167	10
105	172	4
105	173	-4
105	175	6
105	176	2
105	178	-8
105	197	-4
105	201	8
105	202	-2
105	203	-4
105	213	-4
105	221	-2
105	225	2
105	227	-4
105	230	-4
105	233	-4
105	237	4
105	239	4
105	244	-8
105	245	-4
105	247	4
105	250	-4
105	251	-6
105	264	2
105	265	-4
105	291	-4
105	298	1
105	301	4
105	306	5
105	307	-4
105	308	-2
105	309	6
105	310	1
105	311	-6
105	312	-6
105	313	3
105	314	4
105	315	2
105	317	4
105	318	1
105	321	-7
105	323	1
105	326	4
105	329	2
105	331	-4
105	333	2
105	335	-2
105	336	2
105	337	1
105	338	4
105	339	-10
105	340	-4
105	341	4
105	342	8
105	343	2
105	344	-2
105	345	-1
105	346	2
105	347	4
105	351	3
105	352	-2
105	354	-2
105	356	-2
105	358	4
105	359	-6
105	360	4
105	361	-4
105	364	4
105	368	-2
105	374	2
105	375	-6
105	376	1
105	379	2
105	380	-2
105	381	2
105	382	2
105	389	-4
105	390	2
105	392	2
105	398	2
105	410	2
105	413	2
105	419	2
105	420	-2
105	421	2
105	426	2
105	427	4
105	429	2
105	430	-4
105	431	1
105	432	2
105	434	2
105	435	-4
105	445	2
105	447	-4
105	448	4
105	450	-2
105	451	4
105	455	4
105	456	4
105	459	-2
105	463	2
105	465	4
105	466	2
105	468	4
105	474	2
105	476	2
105	480	-1
105	484	-2
105	487	-4
105	489	2
105	495	2
105	497	2
105	502	2
105	508	2
105	523	2
105	540	2
105	574	-2
105	582	-4
105	585	-1
105	586	3
105	588	5
105	590	-2
105	591	4
105	593	2
105	594	-2
105	595	2
105	596	-1
105	597	-4
105	599	-1
105	601	1
105	603	2
105	605	-1
105	606	1
105	614	1
105	618	-4
105	620	3
105	621	2
105	622	-2
105	623	5
105	624	1
105	627	4
105	628	-8
105	630	3
105	631	2
105	632	-1
105	633	1
105	635	1
105	636	-3
105	637	-1
105	639	-2
105	640	1
105	642	1
105	643	-2
105	645	2
105	646	2
105	648	-4
105	649	1
105	650	1
105	651	3
105	652	-1
105	653	-1
105	654	1
105	655	2
105	656	-1
105	661	-1
105	663	-4
105	664	-2
105	665	-1
105	670	2
105	671	-2
105	673	1
105	674	-2
105	678	1
105	681	-1
105	682	-2
105	683	2
105	689	-1
105	690	3
105	696	-1
105	698	-3
105	711	2
105	712	-3
105	715	-1
105	716	-2
105	718	3
105	722	1
105	725	-2
105	728	-2
105	729	-2
105	734	1
105	740	-1
105	741	2
105	744	1
105	745	2
105	747	1
105	751	2
105	757	-1
105	759	-2
105	760	-1
105	761	2
105	762	-2
105	763	-2
105	764	-2
105	769	-3
105	773	-1
105	790	-1
105	792	1
105	801	-2
105	814	1
105	835	1
105	838	1
105	867	-7
105	875	-4
105	882	-12
105	885	-6
105	886	2
105	889	-6
105	895	-1
105	896	3
105	900	-6
105	901	-1
105	902	6
105	907	-8
105	912	1
105	924	-2
106	6	4
106	31	-16
106	34	-16
106	37	-16
106	42	-16
106	62	-4
106	65	-4
106	77	-8
106	78	-8
106	86	16
106	89	-8
106	93	16
106	94	8
106	95	-8
106	96	-8
106	99	-8
106	124	16
106	126	8
106	129	-6
106	132	6
106	141	2
106	142	-2
106	149	2
106	150	8
106	151	-8
106	152	-2
106	155	-8
106	157	-16
106	158	-4
106	162	-8
106	163	8
106	171	-4
106	179	4
106	183	8
106	184	8
106	188	4
106	196	8
106	197	-8
106	198	4
106	200	2
106	201	16
106	202	-12
106	204	-4
106	205	4
106	206	-8
106	207	2
106	208	-4
106	209	2
106	213	-8
106	214	8
106	215	-12
106	216	4
106	218	4
106	219	-12
106	220	-4
106	222	-4
106	224	-4
106	225	4
106	227	-8
106	229	8
106	230	-8
106	231	8
106	234	-4
106	238	4
106	240	4
106	241	4
106	243	4
106	245	4
106	246	-4
106	250	-8
106	258	4
106	261	-8
106	262	8
106	269	4
106	270	4
106	283	4
106	284	4
106	290	4
106	293	8
106	297	-12
106	302	1
106	315	4
106	318	1
106	320	-2
106	321	-6
106	323	-2
106	326	4
106	331	-2
106	332	-3
106	333	8
106	334	-2
106	336	4
106	340	-4
106	342	8
106	343	4
106	344	-4
106	345	-2
106	346	4
106	347	8
106	348	-8
106	349	4
106	350	-2
106	353	-2
106	354	-4
106	361	-2
106	365	-4
106	366	2
106	367	2
106	368	-4
106	370	4
106	376	2
106	378	6
106	379	-2
106	380	-4
106	382	-4
106	384	2
106	386	2
106	388	-4
106	389	2
106	390	2
106	394	-4
106	396	2
106	405	2
106	408	-4
106	410	-4
106	411	2
106	417	4
106	420	2
106	421	2
106	422	6
106	423	2
106	426	4
106	427	8
106	428	-2
106	429	4
106	436	-2
106	439	-4
106	441	-4
106	442	2
106	443	-2
106	444	2
106	445	-2
106	446	-6
106	449	6
106	450	-4
106	451	8
106	452	-8
106	455	8
106	456	8
106	457	-8
106	458	-12
106	459	6
106	460	-2
106	461	2
106	462	4
106	463	-2
106	466	6
106	469	2
106	470	6
106	471	6
106	472	-8
106	473	8
106	474	2
106	480	-4
106	483	6
106	484	-2
106	485	2
106	487	-12
106	489	4
106	491	-4
106	493	4
106	497	4
106	504	2
106	505	2
106	507	2
106	508	-4
106	511	-2
106	512	2
106	513	2
106	514	-10
106	515	4
106	517	4
106	518	-10
106	519	-4
106	520	-2
106	521	2
106	522	2
106	523	-4
106	526	-4
106	527	-2
106	530	2
106	538	-2
106	539	2
106	540	-4
106	541	4
106	543	4
106	544	4
106	554	-4
106	555	-2
106	560	2
106	567	-4
106	568	2
106	569	2
106	570	2
106	572	2
106	574	-8
106	575	4
106	576	-4
106	577	2
106	580	1
106	581	1
106	582	-2
106	584	-2
106	586	2
106	587	-1
106	589	-2
106	590	1
106	595	4
106	596	-2
106	597	-4
106	598	-2
106	599	2
106	600	-1
106	602	1
106	603	2
106	604	1
106	608	1
106	609	-2
106	610	2
106	612	1
106	615	3
106	616	2
106	617	-2
106	618	1
106	620	1
106	621	1
106	622	-2
106	623	1
106	624	2
106	625	2
106	626	-2
106	627	2
106	629	2
106	630	-2
106	632	2
106	633	2
106	634	-2
106	638	1
106	639	-2
106	642	1
106	644	4
106	645	1
106	646	6
106	647	2
106	648	1
106	649	-2
106	650	2
106	652	2
106	653	-4
106	654	-2
106	655	2
106	657	2
106	660	-2
106	662	-4
106	663	-4
106	665	-4
106	666	-5
106	668	3
106	671	-2
106	672	2
106	673	-4
106	674	-2
106	675	2
106	676	-2
106	677	1
106	678	4
106	680	2
106	681	-4
106	682	-2
106	687	2
106	688	-2
106	693	2
106	695	2
106	698	2
106	700	1
106	701	-2
106	702	-2
106	703	-4
106	704	2
106	707	2
106	711	2
106	713	1
106	715	-1
106	716	-1
106	719	1
106	720	-1
106	721	-2
106	722	4
106	723	2
106	724	-4
106	726	-2
106	728	-4
106	729	-6
106	731	2
106	734	1
106	737	1
106	738	-1
106	739	1
106	740	-2
106	741	1
106	742	2
106	743	-1
106	744	-1
106	745	1
106	746	-5
106	747	-2
106	748	-1
106	749	4
106	750	-2
106	751	1
106	752	1
106	755	2
106	757	-1
106	758	-5
106	759	-6
106	760	-2
106	761	4
106	762	2
106	763	-6
106	764	-4
106	765	4
106	770	-3
106	771	-1
106	772	1
106	774	2
106	775	-1
106	776	-1
106	777	3
106	778	-1
106	779	1
106	780	3
106	782	3
106	784	-3
106	786	-1
106	787	2
106	788	-1
106	789	3
106	792	-2
106	793	3
106	795	3
106	796	4
106	797	-2
106	798	-1
106	799	-1
106	801	-4
106	802	-1
106	804	-3
106	806	-1
106	807	-1
106	808	4
106	811	3
106	812	-1
106	813	2
106	814	-2
106	817	2
106	818	-1
106	819	-1
106	823	2
106	824	-1
106	825	-3
106	827	2
106	833	3
106	834	-2
106	836	2
106	837	-1
106	839	-2
106	875	-8
106	889	-4
106	891	-8
106	895	-2
106	901	-2
106	902	4
106	903	4
106	912	6
106	915	4
106	924	-2
107	6	2
107	35	4
107	52	-1
107	55	-1
107	56	2
107	57	1
107	62	2
107	63	4
107	70	-4
107	71	-4
107	72	2
107	84	8
107	86	4
107	89	2
107	90	2
107	92	8
107	94	6
107	97	-4
107	98	-4
107	99	-2
107	111	-4
107	117	-4
107	122	-4
107	124	8
107	138	1
107	140	-3
107	142	-1
107	145	-2
107	146	2
107	147	-1
107	148	4
107	149	-1
107	154	-2
107	156	4
107	159	-2
107	164	-2
107	168	-1
107	180	-2
107	188	2
107	200	1
107	204	-2
107	205	-2
107	208	4
107	209	-2
107	214	6
107	215	6
107	216	4
107	224	4
107	226	-4
107	228	2
107	229	-2
107	231	2
107	233	4
107	234	-8
107	235	2
107	240	2
107	250	-4
107	252	-2
107	269	2
107	270	-4
107	281	2
107	294	-4
107	295	-4
107	297	-6
107	300	2
107	301	-1
107	302	1
107	323	-1
107	329	-2
107	330	-2
107	331	-1
107	332	-1
107	334	2
107	362	1
107	363	2
107	366	1
107	379	2
107	380	2
107	382	-2
107	384	1
107	386	-3
107	388	-2
107	389	1
107	405	2
107	408	2
107	410	-2
107	411	1
107	419	-2
107	420	-2
107	422	2
107	425	2
107	443	-2
107	449	-2
107	452	-2
107	453	-4
107	457	-2
107	458	-4
107	459	4
107	460	-4
107	466	2
107	469	2
107	470	2
107	482	2
107	484	-2
107	485	-2
107	489	2
107	491	-4
107	493	-4
107	505	2
107	507	2
107	511	-2
107	512	2
107	517	-2
107	518	-6
107	519	-4
107	522	2
107	523	-2
107	526	1
107	530	-2
107	538	4
107	541	2
107	555	2
107	560	2
107	569	2
107	574	4
107	575	2
107	577	-6
107	589	-1
107	592	-1
107	599	1
107	608	-1
107	617	-2
107	618	1
107	621	1
107	625	-1
107	626	1
107	629	1
107	630	-1
107	632	2
107	633	1
107	634	-1
107	638	1
107	644	1
107	647	1
107	650	1
107	652	1
107	653	-1
107	654	-1
107	655	-1
107	657	1
107	660	-1
107	661	-1
107	665	-1
107	667	1
107	671	1
107	672	1
107	673	-1
107	676	1
107	678	1
107	680	1
107	681	-3
107	687	1
107	693	-2
107	695	1
107	701	-1
107	703	-1
107	706	1
107	711	-1
107	713	1
107	721	-1
107	723	-1
107	724	1
107	730	1
107	731	1
107	736	-2
107	738	1
107	740	-1
107	741	1
107	742	-2
107	745	1
107	746	-2
107	747	-1
107	748	1
107	750	1
107	757	-1
107	763	-2
107	765	1
107	770	1
107	771	1
107	773	-1
107	774	1
107	777	1
107	778	-2
107	779	2
107	780	1
107	786	-2
107	787	1
107	791	-2
107	792	-1
107	793	3
107	795	1
107	796	1
107	797	-2
107	799	-2
107	800	2
107	802	1
107	806	-1
107	807	-1
107	808	2
107	811	1
107	813	2
107	814	-1
107	817	1
107	819	-2
107	822	-2
107	825	1
107	833	1
107	835	-1
107	836	1
107	837	1
107	838	-1
107	839	1
107	840	2
108	35	-4
108	37	-8
108	55	4
108	56	-4
108	57	-4
108	58	8
108	63	-8
108	67	8
108	70	8
108	71	-8
108	85	4
108	90	-4
108	92	-16
108	93	4
108	94	-8
108	97	8
108	106	4
108	107	4
108	127	6
108	136	4
108	138	-4
108	139	4
108	145	4
108	146	-8
108	147	4
108	148	-4
108	151	-2
108	154	4
108	156	-12
108	159	4
108	165	-4
108	183	-2
108	204	8
108	206	6
108	213	2
108	215	-2
108	217	4
108	224	-8
108	232	-4
108	233	-8
108	235	4
108	236	8
108	239	-4
108	250	-2
108	258	4
108	299	-2
108	303	-2
108	307	-2
108	308	2
108	310	2
108	311	-2
108	315	2
108	316	2
108	319	-2
108	320	4
108	326	-1
108	328	-4
108	329	6
108	333	-1
108	335	2
108	336	-2
108	337	-2
108	341	2
108	346	1
108	350	-4
108	355	2
108	356	2
108	360	-2
108	366	-4
108	370	-4
108	371	2
108	372	-2
108	385	-2
108	387	2
108	397	-2
108	403	-2
108	423	2
108	428	-3
108	438	-2
108	443	2
108	448	2
108	453	2
108	454	6
108	458	1
108	460	2
108	470	-2
108	477	-2
108	480	-2
108	482	-2
108	483	-1
108	484	-2
108	485	4
108	486	-2
108	492	-2
108	493	1
108	510	4
108	519	4
108	542	-2
108	581	-1
108	582	1
108	584	-1
108	585	-1
108	588	1
108	589	2
108	590	1
108	591	-1
108	594	-1
108	599	-1
108	600	1
108	602	1
108	604	2
108	605	-1
108	609	1
108	612	-2
108	621	1
108	631	2
108	632	-1
108	634	-2
108	638	1
108	642	2
108	643	-1
108	650	-1
108	658	2
108	659	-1
108	669	-1
108	672	2
108	680	2
108	698	-1
108	701	-3
108	703	3
108	705	1
108	714	1
108	717	-1
108	721	1
108	723	2
108	725	1
108	726	-1
108	731	-2
108	732	2
108	733	-1
108	738	-2
108	743	-2
108	748	-1
108	756	1
108	758	1
108	765	-1
108	796	-1
108	839	-1
108	876	-16
108	890	4
108	904	4
108	905	4
108	916	-4
108	917	-4
108	918	4
108	925	-4
108	929	4
109	6	-4
109	17	24
109	31	16
109	33	8
109	34	-4
109	37	16
109	62	8
109	86	-2
109	87	12
109	89	10
109	91	-4
109	93	16
109	94	-4
109	95	-4
109	108	8
109	110	-4
109	111	4
109	126	-12
109	133	-2
109	146	4
109	147	-4
109	149	-2
109	150	-4
109	152	2
109	155	4
109	157	8
109	158	4
109	162	4
109	179	4
109	180	-8
109	183	-8
109	185	8
109	196	-8
109	197	-4
109	198	-4
109	200	2
109	202	-2
109	205	-12
109	206	8
109	207	-4
109	209	-4
109	215	8
109	216	2
109	218	8
109	219	-8
109	224	4
109	225	-4
109	227	4
109	231	4
109	237	2
109	238	4
109	240	-4
109	246	2
109	252	-2
109	253	2
109	258	-4
109	261	4
109	262	8
109	283	-4
109	293	-8
109	295	-8
109	296	-4
109	297	-4
109	315	-2
109	323	-2
109	326	-2
109	332	2
109	333	-4
109	336	-4
109	342	-2
109	343	-4
109	344	2
109	345	2
109	347	-6
109	348	4
109	349	-2
109	350	4
109	353	2
109	354	2
109	361	2
109	365	-2
109	367	2
109	378	-2
109	380	8
109	382	-2
109	386	-4
109	388	-4
109	389	2
109	390	-2
109	394	4
109	405	-2
109	408	2
109	410	-4
109	411	2
109	421	2
109	422	1
109	425	1
109	426	1
109	427	-4
109	428	-6
109	429	-1
109	436	2
109	439	4
109	440	2
109	443	4
109	450	2
109	451	-4
109	453	-4
109	454	-4
109	456	-4
109	458	1
109	459	-1
109	461	4
109	462	-5
109	466	-2
109	467	2
109	469	2
109	470	-5
109	471	-9
109	472	-5
109	473	2
109	474	-2
109	479	2
109	486	-6
109	489	5
109	493	-4
109	497	2
109	504	2
109	505	2
109	507	2
109	508	2
109	511	-2
109	513	2
109	514	8
109	519	-4
109	520	4
109	521	-4
109	522	-2
109	526	2
109	527	2
109	530	-4
109	540	4
109	544	-4
109	554	-4
109	560	2
109	568	-4
109	569	2
109	572	-4
109	574	8
109	575	-4
109	577	-4
109	581	-1
109	582	1
109	586	-1
109	587	1
109	595	-1
109	596	1
109	597	3
109	598	1
109	599	2
109	600	2
109	606	-1
109	608	-4
109	609	2
109	610	-2
109	612	-2
109	615	-2
109	616	-1
109	622	1
109	623	-1
109	625	-2
109	626	1
109	629	1
109	630	-1
109	633	1
109	634	-1
109	641	1
109	644	-1
109	645	2
109	649	-2
109	650	1
109	652	2
109	653	1
109	654	1
109	655	-4
109	657	1
109	660	2
109	661	-2
109	663	1
109	665	1
109	666	-1
109	667	1
109	668	-2
109	671	4
109	672	2
109	673	-1
109	674	2
109	675	-1
109	678	-2
109	679	3
109	680	2
109	681	-2
109	682	1
109	687	1
109	688	3
109	693	-6
109	695	2
109	701	-2
109	702	1
109	703	2
109	704	-1
109	706	1
109	707	-2
109	711	-3
109	713	1
109	714	3
109	721	2
109	722	-2
109	723	-2
109	724	4
109	726	1
109	727	-2
109	728	1
109	729	1
109	730	1
109	731	-5
109	732	-2
109	734	1
109	735	-4
109	736	2
109	737	3
109	739	-1
109	741	-2
109	743	2
109	747	1
109	748	2
109	749	-1
109	750	1
109	753	1
109	754	1
109	755	-1
109	758	1
109	761	-1
109	762	-1
109	763	2
109	765	-1
109	770	2
109	771	1
109	772	3
109	773	-2
109	774	2
109	775	-4
109	777	3
109	779	-1
109	780	-2
109	782	2
109	784	1
109	786	2
109	788	-6
109	791	-2
109	792	-2
109	793	-2
109	795	1
109	796	2
109	797	3
109	798	-1
109	799	-2
109	800	2
109	801	2
109	804	2
109	805	-4
109	806	1
109	807	1
109	808	2
109	809	2
109	811	-3
109	812	-1
109	813	1
109	814	-1
109	818	2
109	822	-2
109	824	2
109	825	1
109	827	2
109	833	1
109	834	1
109	835	-2
109	836	1
109	838	-1
109	839	2
109	840	2
109	875	8
109	901	2
109	902	-2
109	903	-2
109	910	-4
109	912	-2
109	914	4
109	915	-4
109	918	-4
109	922	-4
109	926	-4
109	928	-2
109	930	6
110	5	4
110	31	-8
110	33	8
110	59	-4
110	60	20
110	61	-8
110	64	-4
110	65	8
110	66	8
110	68	-8
110	69	-8
110	74	-8
110	86	-2
110	87	4
110	91	4
110	106	16
110	108	8
110	110	-4
110	124	-8
110	134	8
110	137	-4
110	142	8
110	143	-2
110	144	8
110	150	-4
110	153	-4
110	155	-2
110	157	-2
110	161	4
110	162	4
110	166	-8
110	167	4
110	170	-2
110	173	4
110	174	8
110	175	-4
110	176	4
110	178	-8
110	185	-8
110	197	-4
110	202	-2
110	216	-2
110	218	-2
110	219	-2
110	220	4
110	221	4
110	225	-4
110	227	4
110	233	-8
110	237	-8
110	239	-8
110	244	12
110	249	4
110	250	2
110	251	2
110	253	2
110	264	-8
110	265	4
110	296	-4
110	306	-2
110	307	6
110	309	-4
110	310	-2
110	311	2
110	312	6
110	313	-4
110	314	-8
110	317	-6
110	323	-4
110	326	5
110	331	8
110	333	-3
110	335	2
110	336	-2
110	338	6
110	339	6
110	340	2
110	341	-2
110	342	-2
110	343	-4
110	344	2
110	345	2
110	347	-6
110	351	-4
110	352	6
110	354	2
110	358	8
110	359	-4
110	360	6
110	361	-2
110	364	-6
110	369	-8
110	381	2
110	382	-4
110	383	-8
110	390	2
110	392	-12
110	393	-6
110	398	-6
110	413	-6
110	421	-10
110	425	1
110	426	1
110	427	-4
110	429	-1
110	430	8
110	431	2
110	432	-4
110	433	2
110	435	6
110	440	2
110	447	-6
110	448	4
110	450	2
110	451	-4
110	456	-4
110	459	1
110	463	-4
110	464	2
110	465	6
110	474	2
110	476	6
110	479	2
110	480	2
110	481	-2
110	482	-8
110	486	-4
110	489	-4
110	497	2
110	508	-6
110	523	4
110	585	3
110	588	-3
110	590	-3
110	591	3
110	593	-4
110	594	-3
110	595	-1
110	596	1
110	597	3
110	601	-4
110	603	-3
110	614	3
110	621	-3
110	622	-1
110	623	1
110	628	-1
110	629	-6
110	630	-2
110	631	4
110	632	3
110	636	7
110	637	4
110	639	-3
110	640	-7
110	641	1
110	642	-6
110	643	3
110	645	-2
110	648	6
110	649	8
110	650	3
110	651	-4
110	652	3
110	656	3
110	661	4
110	664	-3
110	665	3
110	670	3
110	673	2
110	674	-6
110	678	-4
110	679	3
110	681	2
110	683	3
110	689	3
110	690	3
110	698	3
110	702	1
110	709	-6
110	712	3
110	718	-3
110	722	2
110	725	4
110	727	-2
110	728	1
110	729	1
110	739	5
110	740	2
110	741	2
110	744	-4
110	745	-4
110	747	2
110	749	1
110	751	-3
110	757	-1
110	761	-1
110	762	-1
110	763	2
110	769	3
110	790	3
110	801	2
110	814	3
110	815	-6
110	838	3
110	875	4
110	885	8
110	886	4
110	889	-2
110	892	-4
110	896	-2
110	901	2
110	902	-2
110	908	4
110	909	-4
110	910	-4
110	911	-4
110	912	-2
110	913	4
110	914	4
110	918	-8
110	926	-4
110	928	-2
110	930	2
111	5	-4
111	34	-8
111	36	-8
111	41	16
111	61	-4
111	64	8
111	65	-4
111	71	-8
111	76	8
111	78	-8
111	88	-4
111	89	-4
111	97	8
111	130	-6
111	131	6
111	142	-2
111	144	4
111	145	4
111	149	6
111	151	-4
111	152	-2
111	155	-4
111	156	-4
111	158	-4
111	159	8
111	160	-6
111	163	4
111	172	4
111	176	4
111	178	-4
111	181	-4
111	184	8
111	188	4
111	190	-8
111	200	2
111	204	-4
111	207	2
111	208	-4
111	209	4
111	213	-8
111	217	4
111	220	-12
111	222	-4
111	224	-4
111	229	4
111	231	8
111	233	-4
111	235	-4
111	236	-4
111	240	4
111	241	12
111	242	4
111	243	4
111	244	-8
111	245	-4
111	260	-4
111	261	-4
111	262	-4
111	282	-4
111	290	4
111	291	-4
111	292	4
111	297	-4
111	302	-1
111	318	1
111	319	2
111	323	2
111	326	2
111	329	2
111	331	-2
111	332	-3
111	334	-2
111	341	2
111	346	4
111	348	-4
111	349	2
111	350	-2
111	359	-2
111	361	-2
111	366	2
111	369	-2
111	370	2
111	371	-6
111	372	-2
111	373	2
111	376	2
111	378	6
111	382	-4
111	383	2
111	384	-4
111	385	-6
111	388	-4
111	389	2
111	390	6
111	391	2
111	393	2
111	394	-4
111	395	-2
111	400	6
111	401	-12
111	407	2
111	409	-4
111	410	2
111	413	-2
111	417	4
111	418	-6
111	421	4
111	422	4
111	427	4
111	428	4
111	430	-8
111	434	2
111	435	-4
111	437	4
111	438	8
111	441	-4
111	442	2
111	445	2
111	446	-2
111	447	-2
111	448	6
111	452	-4
111	454	-2
111	457	-6
111	459	-2
111	460	4
111	461	-2
111	463	-2
111	464	4
111	465	4
111	466	4
111	468	2
111	470	2
111	471	2
111	472	2
111	474	2
111	475	4
111	476	4
111	477	4
111	480	-4
111	482	2
111	483	2
111	489	2
111	491	-6
111	492	-2
111	493	2
111	494	-2
111	495	-4
111	496	4
111	499	4
111	504	2
111	506	-6
111	510	2
111	511	-2
111	514	-4
111	515	4
111	517	2
111	518	2
111	519	2
111	520	2
111	521	2
111	522	2
111	523	-2
111	526	-4
111	527	2
111	529	-2
111	530	2
111	531	-2
111	533	-2
111	535	4
111	537	-12
111	539	2
111	540	4
111	542	-2
111	553	2
111	555	-4
111	558	-6
111	567	2
111	568	-2
111	570	-2
111	575	4
111	576	-4
111	586	2
111	589	-1
111	591	3
111	593	2
111	594	-1
111	598	-2
111	604	1
111	605	-2
111	607	-5
111	610	2
111	612	1
111	616	2
111	617	2
111	618	-1
111	620	1
111	621	-1
111	622	-2
111	623	1
111	624	2
111	626	-1
111	627	3
111	628	-3
111	629	2
111	630	1
111	631	4
111	632	-2
111	633	1
111	634	1
111	636	-1
111	637	-2
111	639	-1
111	642	1
111	643	-2
111	644	1
111	647	1
111	648	2
111	649	-1
111	650	1
111	651	1
111	652	1
111	653	1
111	656	-5
111	657	1
111	659	3
111	660	-1
111	661	-1
111	662	-4
111	663	-4
111	664	-1
111	665	-2
111	666	-3
111	667	-1
111	668	1
111	669	3
111	670	7
111	671	-2
111	672	-3
111	673	1
111	674	-2
111	675	4
111	677	2
111	678	1
111	680	-1
111	681	1
111	682	-5
111	683	1
111	684	2
111	685	-1
111	686	2
111	687	-1
111	689	-3
111	690	2
111	691	2
111	692	1
111	693	3
111	694	5
111	695	-1
111	696	-3
111	697	3
111	698	-2
111	699	-1
111	700	4
111	701	1
111	702	-2
111	703	-2
111	705	-1
111	708	-4
111	709	-2
111	710	1
111	711	3
111	712	-3
111	715	-3
111	716	-1
111	717	2
111	719	4
111	720	-3
111	721	-3
111	722	3
111	723	2
111	724	-5
111	725	-1
111	728	-2
111	730	-2
111	731	3
111	732	-1
111	734	1
111	736	-1
111	737	-1
111	738	-3
111	739	3
111	740	-3
111	741	2
111	742	1
111	743	1
111	744	-1
111	745	1
111	746	-1
111	747	-1
111	749	4
111	750	-1
111	751	1
111	752	2
111	753	-3
111	754	-1
111	755	1
111	756	5
111	757	-2
111	758	-4
111	759	-2
111	761	2
111	765	4
111	766	2
111	768	1
111	770	-2
111	771	3
111	772	1
111	774	-6
111	776	-3
111	778	6
111	779	2
111	780	-1
111	781	-1
111	783	-1
111	784	-2
111	785	2
111	786	1
111	787	1
111	788	-1
111	789	-1
111	790	-1
111	791	-1
111	795	-2
111	797	2
111	798	3
111	799	1
111	800	-1
111	802	-1
111	803	1
111	805	-1
111	807	1
111	808	1
111	810	-2
111	811	4
111	812	-2
111	813	-2
111	814	1
111	815	-1
111	817	7
111	818	1
111	819	-1
111	822	1
111	824	1
111	825	-1
111	826	3
111	834	-2
111	835	2
111	836	-2
111	838	1
111	839	-3
111	840	-2
111	882	-12
111	889	-4
111	891	-16
111	903	2
111	907	-4
111	912	4
111	915	4
111	924	-2
112	36	4
112	61	4
112	64	-2
112	65	-2
112	67	-4
112	71	-4
112	76	-8
112	86	4
112	88	-8
112	89	-4
112	94	4
112	97	-8
112	101	8
112	104	4
112	117	-4
112	124	8
112	131	-12
112	142	-2
112	149	-2
112	152	2
112	158	4
112	159	-2
112	160	-2
112	172	-4
112	174	-2
112	175	2
112	176	-2
112	178	4
112	181	4
112	188	4
112	192	-4
112	200	2
112	204	-4
112	208	8
112	209	-2
112	211	4
112	212	-4
112	214	4
112	216	2
112	222	-4
112	224	4
112	228	2
112	229	-2
112	232	-2
112	233	4
112	235	-4
112	239	-2
112	240	4
112	241	4
112	242	4
112	245	-4
112	248	-2
112	250	-4
112	253	4
112	264	8
112	265	-6
112	269	8
112	292	-4
112	297	-8
112	302	1
112	318	-1
112	319	-2
112	328	2
112	332	3
112	334	2
112	341	-2
112	359	2
112	361	2
112	366	2
112	369	2
112	370	2
112	371	2
112	373	1
112	374	-1
112	377	-2
112	382	-4
112	383	2
112	385	2
112	387	4
112	388	-4
112	389	2
112	391	2
112	392	2
112	393	2
112	395	2
112	400	2
112	401	4
112	407	2
112	409	-4
112	410	-2
112	413	-2
112	418	2
112	421	3
112	422	2
112	434	-6
112	437	-4
112	441	10
112	442	-4
112	443	-2
112	447	2
112	448	-2
112	451	-2
112	453	-2
112	457	-2
112	458	-4
112	459	6
112	460	-2
112	464	-2
112	465	-4
112	466	2
112	469	2
112	470	2
112	475	2
112	476	-2
112	477	8
112	491	-4
112	492	2
112	493	2
112	494	2
112	495	-4
112	496	-4
112	503	2
112	505	2
112	506	4
112	507	2
112	510	-2
112	511	-6
112	513	2
112	514	2
112	515	-2
112	518	-6
112	519	-2
112	522	4
112	523	-6
112	526	2
112	529	-4
112	530	-2
112	531	-8
112	533	4
112	535	2
112	537	-4
112	539	6
112	542	2
112	553	4
112	555	2
112	558	2
112	569	2
112	575	4
112	577	-2
112	589	-1
112	591	-1
112	593	2
112	594	1
112	598	2
112	604	-2
112	607	1
112	610	-2
112	616	-2
112	617	-2
112	618	1
112	620	-1
112	621	1
112	622	2
112	623	-1
112	624	-2
112	626	1
112	627	-1
112	628	1
112	629	2
112	630	-1
112	631	-4
112	632	2
112	633	-1
112	634	-1
112	636	-1
112	638	-1
112	643	1
112	644	1
112	645	4
112	647	-2
112	650	1
112	651	1
112	652	1
112	656	1
112	657	1
112	659	1
112	660	-1
112	661	-1
112	663	2
112	664	-1
112	665	1
112	667	2
112	668	-2
112	669	1
112	670	-3
112	672	-1
112	673	-1
112	674	2
112	675	-4
112	678	1
112	680	1
112	681	-3
112	682	7
112	683	-1
112	684	-2
112	685	1
112	686	-1
112	687	1
112	689	-1
112	692	1
112	693	1
112	694	-6
112	695	1
112	696	-1
112	697	1
112	699	-2
112	700	-4
112	701	-1
112	703	-1
112	705	-1
112	710	-1
112	711	-1
112	712	1
112	715	1
112	717	4
112	718	-3
112	719	1
112	720	1
112	723	2
112	724	1
112	725	-1
112	730	1
112	731	1
112	732	-5
112	734	2
112	735	-1
112	736	-1
112	738	1
112	740	-1
112	741	1
112	742	-2
112	745	1
112	746	-4
112	747	-1
112	748	1
112	751	-1
112	756	1
112	757	-1
112	763	-2
112	765	-3
112	767	3
112	768	1
112	769	-1
112	770	1
112	771	3
112	773	-2
112	774	2
112	776	-4
112	777	1
112	778	-6
112	779	1
112	780	2
112	781	2
112	783	-1
112	784	1
112	785	2
112	786	1
112	787	-3
112	790	-1
112	792	-1
112	793	2
112	795	1
112	797	-4
112	798	1
112	799	-4
112	800	2
112	802	2
112	806	1
112	808	3
112	810	3
112	811	-1
112	812	1
112	813	1
112	815	2
112	817	3
112	819	-2
112	822	-2
112	825	1
112	826	-2
112	832	1
112	834	-2
112	835	-2
112	836	2
112	838	-1
112	839	1
112	840	2
113	3	-16
113	5	-4
113	30	8
113	58	-8
113	61	-4
113	62	-8
113	65	-4
113	69	8
113	74	-16
113	75	8
113	76	8
113	77	-8
113	82	8
113	88	-4
113	96	-8
113	99	-4
113	100	-4
113	124	-8
113	131	6
113	141	-2
113	147	4
113	148	-4
113	149	6
113	152	-2
113	153	-4
113	156	-8
113	157	-4
113	158	-8
113	160	-6
113	165	4
113	166	-8
113	167	12
113	173	-4
113	176	4
113	177	-8
113	178	-12
113	179	-4
113	183	4
113	186	4
113	187	4
113	190	4
113	192	4
113	205	4
113	207	6
113	209	4
113	215	-4
113	217	8
113	218	-4
113	221	-8
113	233	-4
113	235	-8
113	241	4
113	246	4
113	260	-4
113	270	4
113	282	4
113	284	4
113	293	-8
113	301	4
113	302	1
113	303	-2
113	309	4
113	311	-4
113	314	2
113	315	4
113	318	1
113	320	-4
113	331	-2
113	332	-1
113	333	2
113	334	-2
113	335	-2
113	336	2
113	338	2
113	339	-2
113	340	-2
113	341	4
113	344	-4
113	347	4
113	350	-6
113	351	2
113	352	-2
113	355	-4
113	356	-2
113	360	4
113	364	4
113	365	4
113	367	-2
113	368	-2
113	370	4
113	372	-2
113	378	4
113	380	-4
113	382	4
113	383	-4
113	384	4
113	385	-8
113	386	6
113	387	2
113	389	-4
113	390	2
113	391	4
113	392	-4
113	393	-4
113	395	2
113	398	-2
113	399	4
113	400	4
113	401	-8
113	402	-2
113	403	-4
113	404	-2
113	408	-4
113	409	-4
113	410	6
113	412	8
113	414	-2
113	415	4
113	418	-2
113	421	2
113	423	2
113	427	4
113	428	2
113	431	4
113	432	-6
113	435	-4
113	436	4
113	438	4
113	439	-8
113	449	2
113	453	-4
113	454	4
113	459	-2
113	460	4
113	461	4
113	462	-2
113	463	-4
113	464	-2
113	466	4
113	470	2
113	471	2
113	472	4
113	473	-2
113	474	4
113	475	2
113	476	2
113	482	-4
113	492	2
113	496	2
113	498	-2
113	499	-2
113	502	-2
113	503	2
113	504	-2
113	505	2
113	506	-2
113	507	2
113	508	-2
113	509	2
113	510	4
113	514	-2
113	518	-2
113	519	2
113	520	-4
113	521	2
113	523	2
113	526	-4
113	527	2
113	529	2
113	530	2
113	533	2
113	535	4
113	537	2
113	539	-2
113	540	-2
113	543	2
113	544	2
113	549	2
113	554	-2
113	555	-6
113	570	-4
113	572	2
113	574	-2
113	582	-4
113	584	-1
113	585	1
113	586	1
113	587	1
113	588	1
113	590	-1
113	591	2
113	592	1
113	594	-2
113	597	-2
113	599	1
113	600	3
113	602	-1
113	603	1
113	604	-2
113	605	1
113	606	-1
113	607	-1
113	608	4
113	609	-6
113	610	1
113	611	-2
113	612	2
113	614	1
113	615	3
113	616	-2
113	617	-2
113	618	-3
113	621	-1
113	622	-2
113	623	5
113	625	2
113	627	1
113	628	-7
113	630	3
113	631	3
113	632	-1
113	633	1
113	634	2
113	635	2
113	636	1
113	637	1
113	638	1
113	640	-2
113	642	2
113	643	2
113	645	-1
113	648	1
113	650	1
113	652	-1
113	653	-1
113	654	1
113	655	6
113	656	-1
113	657	1
113	658	3
113	659	2
113	660	-3
113	661	4
113	663	-3
113	664	1
113	666	1
113	667	-4
113	668	2
113	669	4
113	670	2
113	671	-5
113	673	2
113	674	-3
113	676	-4
113	677	1
113	678	3
113	680	-1
113	681	2
113	682	-2
113	683	3
113	684	4
113	686	3
113	687	-1
113	688	-3
113	689	-4
113	690	4
113	691	5
113	692	-5
113	693	5
113	694	1
113	695	-3
113	696	-5
113	697	-4
113	698	-2
113	701	1
113	703	-4
113	705	-1
113	706	-1
113	707	4
113	708	1
113	709	-1
113	710	4
113	711	3
113	712	-3
113	715	-1
113	717	1
113	719	-2
113	720	-2
113	721	-2
113	724	-5
113	726	-1
113	730	-1
113	731	2
113	732	-1
113	733	2
113	735	3
113	736	1
113	737	-2
113	738	-5
113	739	5
113	740	-2
113	741	2
113	743	-4
113	747	1
113	748	-2
113	750	-2
113	752	-2
113	753	-2
113	754	-2
113	755	2
113	757	-1
113	764	-2
113	765	1
113	766	1
113	767	-2
113	768	4
113	769	-2
113	770	3
113	772	1
113	773	4
113	774	-1
113	775	1
113	776	-1
113	777	-1
113	778	2
113	780	-1
113	781	-1
113	782	-1
113	784	-1
113	785	-2
113	786	-2
113	788	1
113	789	4
113	791	1
113	792	-1
113	794	1
113	795	-2
113	796	3
113	798	4
113	800	1
113	802	-2
113	803	-4
113	804	1
113	805	-1
113	807	2
113	808	-1
113	809	-2
113	810	-4
113	811	1
113	812	-2
113	813	-2
113	815	-1
113	817	5
113	818	1
113	819	2
113	822	1
113	823	1
113	826	-1
113	827	1
113	832	-2
113	833	-1
113	834	-1
113	835	3
113	836	-2
113	837	2
113	838	3
113	839	-2
113	840	-1
113	875	-8
113	885	-4
113	886	4
113	902	4
113	905	4
114	3	8
114	30	-8
114	61	8
114	62	-8
114	64	-4
114	65	-4
114	68	-8
114	71	-8
114	76	-8
114	77	-8
114	82	-16
114	88	-8
114	89	-4
114	96	-8
114	97	-8
114	99	-4
114	100	4
114	131	-12
114	133	4
114	141	2
114	142	-2
114	149	-4
114	153	8
114	158	4
114	159	-8
114	160	-4
114	161	-8
114	178	8
114	181	8
114	184	8
114	187	4
114	188	4
114	190	4
114	196	-8
114	198	4
114	200	2
114	204	-4
114	205	4
114	208	4
114	215	-4
114	217	-4
114	218	-4
114	219	4
114	224	4
114	233	8
114	235	-4
114	236	4
114	238	-4
114	240	4
114	241	4
114	242	4
114	246	-4
114	260	-4
114	264	8
114	265	-4
114	269	8
114	270	4
114	282	4
114	284	4
114	297	-4
114	302	2
114	317	4
114	318	-2
114	319	-4
114	320	-4
114	323	2
114	330	2
114	331	-2
114	332	2
114	333	4
114	334	6
114	335	2
114	336	4
114	337	2
114	338	-2
114	340	-4
114	350	-4
114	351	-4
114	352	-4
114	353	4
114	355	4
114	361	-2
114	365	-4
114	366	2
114	367	2
114	368	-2
114	370	4
114	371	4
114	378	2
114	380	-2
114	381	-4
114	382	-4
114	383	8
114	384	4
114	385	6
114	386	6
114	387	4
114	388	-4
114	389	2
114	391	2
114	392	2
114	393	8
114	395	4
114	396	4
114	397	-8
114	399	2
114	401	4
114	402	2
114	403	4
114	407	4
114	408	2
114	409	-2
114	410	-4
114	411	2
114	412	-2
114	413	-4
114	414	4
114	415	2
114	417	4
114	418	2
114	421	2
114	423	2
114	428	2
114	430	2
114	432	2
114	433	2
114	434	-6
114	435	2
114	437	-4
114	439	-2
114	441	4
114	449	2
114	453	2
114	454	-4
114	459	4
114	462	2
114	463	-4
114	464	-4
114	472	-2
114	473	-2
114	474	2
114	475	2
114	476	-6
114	477	8
114	479	-4
114	480	-4
114	482	-2
114	491	-4
114	492	2
114	493	2
114	495	4
114	496	-4
114	498	4
114	499	-2
114	502	-2
114	503	2
114	504	4
114	505	-2
114	507	-4
114	508	-2
114	509	2
114	510	-6
114	511	-6
114	514	-2
114	518	-4
114	519	-4
114	520	-2
114	521	4
114	522	2
114	523	-8
114	526	-2
114	529	-4
114	530	-2
114	531	-8
114	533	2
114	539	2
114	540	-2
114	542	2
114	543	2
114	544	2
114	549	-2
114	553	2
114	554	-2
114	555	-2
114	568	-2
114	570	2
114	575	4
114	576	-4
114	584	1
114	585	2
114	588	-2
114	589	-1
114	590	1
114	591	-4
114	592	-1
114	593	1
114	594	4
114	598	1
114	599	-2
114	600	-5
114	601	2
114	602	-2
114	603	1
114	605	-2
114	606	-1
114	607	2
114	608	4
114	609	2
114	610	-1
114	614	2
114	615	1
114	616	-1
114	617	-4
114	618	2
114	622	4
114	623	-2
114	624	-1
114	625	2
114	626	2
114	627	1
114	628	4
114	629	2
114	630	3
114	631	-6
114	632	1
114	633	-4
114	634	-1
114	637	1
114	638	-1
114	639	1
114	640	-1
114	642	2
114	643	2
114	647	-1
114	648	1
114	649	-1
114	650	1
114	652	1
114	653	-5
114	654	-4
114	655	-1
114	657	-3
114	659	1
114	662	-4
114	663	1
114	664	1
114	665	1
114	666	-2
114	667	3
114	668	2
114	669	1
114	670	-9
114	671	-5
114	673	-3
114	674	2
114	675	-5
114	676	-6
114	677	1
114	678	3
114	679	-2
114	681	-2
114	682	11
114	683	-4
114	684	-1
114	686	-3
114	687	1
114	688	1
114	689	-2
114	690	-3
114	691	3
114	692	5
114	693	3
114	694	-7
114	695	2
114	696	-7
114	697	-1
114	698	2
114	700	-3
114	701	-2
114	702	-2
114	703	-2
114	704	1
114	705	-2
114	706	3
114	707	1
114	708	1
114	710	1
114	711	-2
114	712	1
114	713	1
114	715	-1
114	716	2
114	717	5
114	718	-4
114	719	2
114	720	1
114	721	-1
114	722	1
114	723	2
114	725	-4
114	726	-3
114	730	1
114	731	1
114	732	-4
114	733	-2
114	734	-1
114	735	2
114	738	-1
114	739	-1
114	740	-1
114	743	-2
114	744	-1
114	746	-1
114	747	-1
114	749	4
114	750	1
114	751	1
114	752	1
114	754	1
114	755	-1
114	756	2
114	757	3
114	758	-4
114	761	2
114	765	-3
114	766	3
114	767	3
114	768	-4
114	769	2
114	771	2
114	772	2
114	773	-4
114	774	5
114	775	1
114	776	-3
114	777	-1
114	778	-5
114	779	2
114	780	2
114	781	-2
114	782	4
114	783	-1
114	785	1
114	786	1
114	787	-1
114	788	-3
114	790	-1
114	791	1
114	792	-1
114	794	-1
114	796	3
114	798	-2
114	799	-1
114	800	-2
114	803	2
114	804	-4
114	805	-1
114	807	1
114	808	4
114	809	2
114	810	5
114	811	1
114	812	-2
114	815	2
114	816	3
114	817	3
114	819	2
114	822	-2
114	823	1
114	824	1
114	825	1
114	826	-2
114	827	1
114	832	-1
114	833	1
114	834	1
114	835	-5
114	836	3
114	837	2
114	838	-1
114	839	-1
114	840	1
114	910	8
114	912	4
114	915	4
115	4	-12
115	45	12
115	53	4
115	59	-8
115	61	4
115	62	4
115	64	-4
115	65	-4
115	70	-8
115	74	8
115	75	-8
115	76	-8
115	88	-4
115	97	-8
115	101	16
115	131	-12
115	133	-6
115	140	-4
115	141	-2
115	142	-2
115	143	4
115	145	-4
115	146	4
115	148	8
115	149	-8
115	152	12
115	153	4
115	154	-8
115	156	4
115	158	8
115	159	-8
115	160	2
115	161	8
115	165	-8
115	166	8
115	172	-4
115	173	4
115	174	-4
115	175	4
115	177	8
115	180	-4
115	185	4
115	186	8
115	188	4
115	208	16
115	209	-2
115	211	8
115	212	-4
115	216	4
115	221	8
115	222	-16
115	224	8
115	228	4
115	229	-4
115	234	-4
115	242	4
115	248	-4
115	250	-4
115	252	-4
115	269	4
115	294	-4
115	298	-2
115	299	-4
115	300	4
115	302	2
115	303	-4
115	305	2
115	307	2
115	308	4
115	309	-4
115	310	-10
115	311	4
115	312	2
115	313	-2
115	314	-4
115	315	-2
115	316	8
115	317	2
115	318	-4
115	319	-2
115	320	-2
115	322	8
115	324	-4
115	327	2
115	328	2
115	329	-2
115	330	-4
115	332	4
115	334	2
115	335	2
115	336	-2
115	337	8
115	338	-4
115	340	2
115	341	-6
115	343	-4
115	345	4
115	348	2
115	349	-2
115	351	-8
115	352	2
115	353	6
115	356	4
115	357	2
115	359	2
115	360	-2
115	361	8
115	362	10
115	363	6
115	364	-6
115	365	2
115	366	4
115	367	-2
115	370	4
115	371	4
115	372	2
115	373	4
115	374	-4
115	375	4
115	377	-4
115	381	-8
115	382	-4
115	384	6
115	385	4
115	386	-4
115	388	-4
115	390	-2
115	391	-2
115	392	6
115	394	4
115	395	10
115	396	-2
115	397	4
115	400	2
115	401	4
115	408	4
115	409	-4
115	412	-4
115	418	6
115	419	-2
115	420	-2
115	421	4
115	422	4
115	431	-16
115	432	4
115	433	-4
115	434	-6
115	435	-4
115	436	6
115	437	-24
115	438	2
115	441	20
115	442	-12
115	452	-4
115	453	-2
115	457	-2
115	458	-2
115	459	4
115	460	-2
115	463	-8
115	464	-8
115	465	-2
115	466	2
115	467	2
115	469	2
115	476	-4
115	477	2
115	480	-2
115	481	2
115	482	2
115	484	-2
115	485	-2
115	488	-4
115	490	2
115	491	-2
115	492	2
115	493	-2
115	494	2
115	496	-4
115	503	4
115	505	2
115	506	4
115	507	4
115	511	-4
115	513	2
115	517	-2
115	518	-4
115	537	-2
115	538	2
115	539	10
115	575	2
115	580	-1
115	581	-7
115	582	2
115	584	3
115	585	4
115	586	-2
115	587	3
115	588	-2
115	589	-2
115	591	-3
115	592	1
115	593	5
115	594	1
115	598	6
115	599	-1
115	600	3
115	601	-2
115	602	6
115	603	-3
115	604	-6
115	606	-1
115	607	10
115	608	-4
115	609	3
115	610	-12
115	611	2
115	613	8
115	614	-1
115	615	-6
115	616	-6
115	617	-8
115	618	2
115	619	2
115	620	-2
115	621	2
115	622	10
115	623	-4
115	624	-10
115	625	-2
115	626	5
115	627	-3
115	628	7
115	629	2
115	630	-2
115	631	-5
115	632	2
115	634	1
115	635	-12
115	636	-1
115	637	-1
115	638	-2
115	640	1
115	642	4
115	643	2
115	644	2
115	645	6
115	647	-4
115	649	-1
115	651	1
115	654	-1
115	655	-3
115	656	3
115	657	4
115	658	-5
115	663	8
115	664	1
115	665	1
115	667	4
115	668	-6
115	669	1
115	670	-6
115	671	1
115	672	1
115	673	-1
115	674	5
115	675	-10
115	677	3
115	681	-6
115	682	5
115	683	-3
115	687	3
115	688	1
115	691	-5
115	692	4
115	693	-1
115	694	-5
115	695	2
115	697	3
115	698	-1
115	699	-6
115	700	-8
115	705	-1
115	706	7
115	707	3
115	709	4
115	710	-2
115	711	-2
115	712	1
115	713	-2
115	715	4
115	716	-2
115	717	4
115	718	-5
115	719	3
115	720	1
115	721	1
115	722	-1
115	723	1
115	724	2
115	726	1
115	730	1
115	731	1
115	732	-4
115	734	12
115	738	1
115	740	-1
115	741	2
115	742	-5
115	746	-8
115	747	-2
115	748	3
115	749	2
115	750	1
115	751	-1
115	755	3
115	756	-1
115	757	-1
115	758	-1
115	765	-1
115	766	-2
115	767	3
115	768	1
115	770	2
115	771	2
115	774	2
115	776	-5
115	777	1
115	778	-4
115	779	1
115	780	1
115	784	1
115	785	4
115	786	-1
115	787	-1
115	789	-2
115	791	-4
115	793	3
115	795	1
115	797	-2
115	798	1
115	799	-3
115	800	1
115	811	-1
115	812	-1
115	813	1
115	837	1
115	885	4
115	896	-2
115	898	2
115	901	4
115	903	-2
115	916	4
115	919	-4
115	929	-4
116	6	4
116	7	-2
116	10	-48
116	23	24
116	26	-48
116	30	-8
116	36	-24
116	37	-16
116	38	-16
116	39	-48
116	40	-48
116	49	-48
116	50	24
116	80	8
116	86	8
116	88	4
116	89	-4
116	94	8
116	98	8
116	99	-8
116	100	-12
116	102	-8
116	105	-24
116	106	-8
116	109	-8
116	113	-8
116	114	8
116	118	24
116	119	-8
116	120	-8
116	121	16
116	124	16
116	130	6
116	141	-2
116	142	-2
116	182	-4
116	188	4
116	189	-8
116	191	-8
116	192	8
116	193	20
116	199	4
116	200	2
116	204	-4
116	207	4
116	209	8
116	214	8
116	217	12
116	223	-20
116	224	-4
116	230	-8
116	233	-4
116	239	12
116	240	4
116	244	-8
116	246	4
116	247	-4
116	250	-8
116	257	4
116	258	-4
116	259	12
116	260	-12
116	262	-8
116	264	-4
116	267	8
116	268	4
116	269	4
116	271	4
116	272	-8
116	273	4
116	274	8
116	275	4
116	276	12
116	277	-12
116	278	8
116	280	20
116	281	-8
116	283	8
116	285	4
116	286	20
116	287	-8
116	288	4
116	290	4
116	291	-28
116	292	24
116	295	4
116	297	-12
116	323	2
116	332	-2
116	355	-2
116	365	4
116	366	2
116	367	-2
116	369	2
116	378	4
116	382	-4
116	387	-8
116	388	-4
116	389	2
116	393	-2
116	402	4
116	403	2
116	404	2
116	405	2
116	406	-2
116	409	-4
116	410	4
116	427	4
116	428	2
116	434	2
116	443	-2
116	447	-4
116	448	6
116	456	4
116	458	-8
116	459	8
116	460	2
116	465	4
116	466	6
116	468	14
116	469	2
116	470	4
116	471	2
116	472	2
116	477	-2
116	484	-2
116	485	2
116	491	-4
116	496	4
116	500	-4
116	502	-4
116	503	2
116	505	2
116	509	2
116	511	-4
116	518	-8
116	519	2
116	522	2
116	523	-4
116	524	4
116	525	-4
116	528	-12
116	529	-6
116	530	2
116	531	6
116	532	6
116	533	-2
116	534	-2
116	536	-14
116	540	-2
116	541	10
116	542	8
116	544	2
116	545	-2
116	546	4
116	547	4
116	548	-2
116	549	4
116	550	6
116	553	-4
116	554	-2
116	555	-2
116	557	-20
116	558	-16
116	559	-4
116	560	2
116	562	4
116	563	-2
116	564	2
116	565	-6
116	566	-10
116	567	2
116	569	4
116	570	-6
116	571	10
116	572	4
116	573	8
116	574	-4
116	575	4
116	577	-2
116	578	2
116	589	-1
116	590	-1
116	605	1
116	629	2
116	630	1
116	634	2
116	638	1
116	639	-1
116	644	1
116	645	-1
116	650	1
116	652	1
116	653	-1
116	657	1
116	659	-1
116	660	-5
116	661	1
116	664	1
116	665	-1
116	667	1
116	672	-2
116	673	2
116	678	1
116	680	-2
116	681	-1
116	682	-1
116	685	3
116	686	2
116	687	-2
116	689	-1
116	690	1
116	695	-1
116	698	-3
116	701	1
116	703	-3
116	709	-1
116	720	-8
116	721	-2
116	722	2
116	723	2
116	725	-2
116	730	-1
116	731	3
116	732	2
116	733	4
116	736	-1
116	737	-2
116	738	-1
116	739	2
116	740	-3
116	741	3
116	745	1
116	746	-2
116	747	-1
116	748	-1
116	750	-3
116	751	2
116	753	-3
116	754	-2
116	756	1
116	757	-1
116	763	-2
116	765	3
116	769	-5
116	773	1
116	774	-1
116	777	1
116	778	2
116	779	1
116	780	1
116	783	-1
116	785	-2
116	787	-1
116	790	-2
116	791	1
116	792	1
116	793	2
116	794	7
116	795	-1
116	796	-1
116	797	-2
116	798	7
116	799	-2
116	800	2
116	801	-2
116	802	-1
116	803	-1
116	804	-3
116	805	5
116	807	-1
116	809	-7
116	810	-3
116	813	-1
116	814	1
116	815	-2
116	816	2
116	817	5
116	818	1
116	819	-4
116	820	-1
116	821	7
116	822	4
116	823	8
116	824	-1
116	825	-3
116	826	1
116	827	-1
116	828	2
116	829	2
116	830	-1
116	831	-3
116	832	3
116	833	3
116	834	-2
116	835	4
116	836	-2
116	837	-2
116	838	6
116	839	-10
116	840	-2
117	4	6
117	34	-8
117	53	-4
117	59	4
117	61	4
117	62	-8
117	64	-4
117	65	-8
117	76	-8
117	77	-8
117	78	-8
117	88	-4
117	96	-8
117	97	-8
117	101	-8
117	131	-12
117	132	6
117	137	4
117	141	4
117	142	-2
117	143	-4
117	149	-6
117	152	-4
117	153	4
117	155	-4
117	158	-4
117	159	-8
117	160	-2
117	161	-12
117	171	-8
117	172	-4
117	173	-4
117	175	4
117	177	4
117	179	4
117	181	12
117	184	8
117	196	-4
117	201	4
117	203	-4
117	208	-4
117	209	2
117	212	-4
117	213	-4
117	221	-4
117	222	4
117	224	-4
117	231	4
117	234	-4
117	243	4
117	248	-4
117	250	4
117	252	-4
117	261	-4
117	269	4
117	270	4
117	290	4
117	299	4
117	302	4
117	305	-2
117	310	6
117	311	-2
117	313	2
117	314	2
117	315	4
117	316	-4
117	318	2
117	319	-8
117	320	-8
117	321	-2
117	322	-6
117	326	2
117	327	2
117	328	2
117	330	4
117	331	-2
117	332	-2
117	333	2
117	334	2
117	335	-2
117	336	2
117	338	-2
117	339	-4
117	340	-4
117	342	2
117	344	-2
117	346	4
117	347	2
117	348	-4
117	350	-6
117	351	-6
117	352	-2
117	353	4
117	354	-2
117	359	2
117	361	-2
117	362	4
117	363	-2
117	365	-4
117	366	2
117	368	-2
117	370	6
117	371	2
117	374	-4
117	375	2
117	376	4
117	377	-4
117	381	-8
117	382	-2
117	384	6
117	385	4
117	386	4
117	390	4
117	392	2
117	394	-2
117	395	6
117	396	6
117	397	-4
117	399	-2
117	400	-4
117	407	4
117	408	-2
117	409	2
117	412	2
117	417	8
117	418	2
117	421	2
117	422	4
117	426	2
117	427	2
117	431	4
117	432	4
117	433	6
117	434	-2
117	435	2
117	441	-6
117	442	2
117	443	2
117	446	-4
117	450	-2
117	452	-2
117	453	-2
117	454	-2
117	455	4
117	457	-6
117	459	-2
117	463	-6
117	464	-6
117	465	-2
117	466	6
117	474	6
117	475	2
117	476	-6
117	477	2
117	479	-8
117	480	-8
117	481	2
117	482	-2
117	483	6
117	484	2
117	485	4
117	489	2
117	490	-2
117	491	-2
117	492	2
117	494	2
117	496	-2
117	503	6
117	504	2
117	505	2
117	506	-2
117	511	2
117	513	2
117	514	-2
117	515	2
117	518	-4
117	537	-2
117	539	4
117	575	2
117	576	-4
117	580	2
117	582	-2
117	584	-1
117	585	4
117	586	5
117	587	-1
117	588	2
117	589	-3
117	590	4
117	591	-2
117	592	-5
117	593	2
117	594	2
117	595	3
117	596	-1
117	597	-1
117	598	-4
117	599	-1
117	600	-6
117	601	2
117	602	-2
117	603	3
117	605	1
117	606	-2
117	608	4
117	609	2
117	610	2
117	611	-2
117	614	1
117	615	5
117	616	4
117	617	-6
117	618	2
117	620	1
117	621	3
117	622	-3
117	623	1
117	625	4
117	626	1
117	627	-2
117	628	1
117	629	1
117	631	-3
117	633	2
117	634	-2
117	635	4
117	636	-1
117	637	3
117	638	-2
117	639	-4
117	642	4
117	643	4
117	644	6
117	645	3
117	646	3
117	647	1
117	649	-2
117	650	2
117	651	1
117	652	1
117	654	-3
117	655	-1
117	657	-4
117	662	-6
117	663	-5
117	664	-1
117	665	-1
117	666	-5
117	667	3
117	668	1
117	669	-1
117	670	-5
117	671	-4
117	673	-2
117	674	-1
117	675	-3
117	676	-7
117	677	3
117	678	1
117	679	-2
117	680	-1
117	681	-1
117	683	-1
117	687	1
117	688	-1
117	691	2
117	692	3
117	693	1
117	694	-1
117	697	1
117	698	1
117	699	-3
117	700	6
117	702	-3
117	704	1
117	705	-2
117	706	7
117	707	4
117	708	-1
117	710	1
117	713	4
117	714	-2
117	715	1
117	716	1
117	717	7
117	718	-3
117	719	6
117	720	-1
117	721	-2
117	722	3
117	723	-2
117	724	1
117	726	1
117	727	-4
117	728	-1
117	729	-3
117	731	2
117	734	-4
117	738	-2
117	739	1
117	740	1
117	741	-3
117	742	-2
117	746	-4
117	747	-1
117	748	-5
117	749	6
117	750	-2
117	751	1
117	755	2
117	756	1
117	757	2
117	758	-8
117	759	-6
117	760	4
117	761	3
117	762	-1
117	764	-1
117	765	-1
117	766	1
117	768	-3
117	770	1
117	771	1
117	772	3
117	774	2
117	775	2
117	777	1
117	778	1
117	779	3
117	780	1
117	784	-2
117	785	-2
117	786	2
117	787	2
117	788	1
117	789	-2
117	791	2
117	793	-1
117	795	1
117	797	-1
117	798	-1
117	800	-3
117	811	2
117	812	-3
117	834	-1
117	836	3
117	889	-4
117	891	-8
117	895	-2
117	900	-4
117	902	2
117	903	2
117	910	4
117	912	10
117	915	4
117	924	-6
117	925	-2
117	927	6
117	929	-4
118	34	4
118	59	4
118	60	8
118	66	4
118	67	8
118	78	-8
118	85	4
118	88	4
118	91	4
118	103	4
118	106	8
118	111	-4
118	130	-12
118	133	-4
118	134	4
118	137	4
118	141	-2
118	142	4
118	143	-2
118	144	4
118	149	-2
118	151	-2
118	158	-4
118	160	-2
118	163	-6
118	165	-8
118	170	-2
118	173	4
118	177	8
118	183	-2
118	186	4
118	187	-8
118	209	-2
118	212	2
118	224	-4
118	228	-2
118	229	4
118	231	-4
118	232	-4
118	234	-4
118	236	-4
118	237	-4
118	242	-4
118	243	-8
118	247	8
118	251	4
118	252	4
118	261	-4
118	290	-8
118	299	-2
118	302	-1
118	303	2
118	306	-2
118	307	4
118	308	4
118	312	4
118	313	-2
118	314	-1
118	315	-2
118	316	-6
118	317	-6
118	318	-1
118	323	1
118	326	4
118	327	-1
118	328	-2
118	330	-2
118	331	4
118	332	-1
118	334	2
118	335	-2
118	336	-2
118	337	-4
118	338	4
118	339	2
118	340	2
118	346	4
118	348	-5
118	349	3
118	350	-4
118	351	-4
118	352	-2
118	353	2
118	356	2
118	357	2
118	358	4
118	361	-2
118	362	2
118	364	-4
118	365	2
118	366	-8
118	367	-2
118	369	-4
118	370	-2
118	371	4
118	372	-2
118	375	2
118	381	2
118	391	2
118	394	-6
118	395	-4
118	396	2
118	400	-4
118	409	4
118	412	2
118	418	2
118	419	2
118	420	-2
118	422	-2
118	432	-4
118	436	2
118	437	4
118	441	2
118	442	-4
118	444	-2
118	452	-4
118	454	-2
118	458	-2
118	460	-2
118	463	2
118	464	-4
118	465	6
118	467	2
118	469	2
118	474	-2
118	475	-8
118	482	2
118	483	-2
118	484	2
118	485	-2
118	490	-1
118	492	-6
118	494	2
118	496	4
118	503	-4
118	504	2
118	506	-4
118	511	2
118	513	-6
118	517	-2
118	538	2
118	539	-2
118	580	-1
118	581	-3
118	582	2
118	583	1
118	584	-1
118	585	-2
118	586	1
118	587	3
118	588	-2
118	589	2
118	590	-2
118	592	1
118	593	-2
118	598	-1
118	599	-1
118	600	1
118	601	3
118	602	4
118	603	-3
118	604	2
118	605	-2
118	606	-3
118	607	2
118	609	1
118	610	-2
118	611	4
118	612	-1
118	613	2
118	614	-2
118	616	5
118	617	1
118	618	-1
118	619	1
118	621	-2
118	622	1
118	623	-1
118	624	-1
118	626	1
118	627	-1
118	633	-1
118	634	1
118	636	4
118	637	-1
118	639	-4
118	644	3
118	647	-1
118	648	3
118	650	-1
118	651	1
118	653	2
118	654	-1
118	655	-1
118	657	2
118	658	1
118	662	1
118	664	-3
118	665	2
118	666	4
118	667	-4
118	669	1
118	674	-2
118	676	1
118	677	-3
118	680	-2
118	682	-2
118	687	1
118	688	2
118	691	1
118	692	-2
118	693	1
118	697	1
118	698	-1
118	699	-2
118	700	1
118	704	2
118	705	1
118	706	1
118	707	3
118	708	-2
118	709	-2
118	710	1
118	711	-1
118	712	-1
118	713	-2
118	715	4
118	716	-1
118	717	-2
118	718	2
118	719	1
118	720	3
118	721	1
118	722	-1
118	723	1
118	724	1
118	726	2
118	730	1
118	731	1
118	732	2
118	734	-2
118	739	-1
118	740	-1
118	741	-2
118	742	1
118	743	1
118	745	-2
118	746	2
118	747	-2
118	748	1
118	749	1
118	750	1
118	751	-3
118	755	3
118	756	3
118	758	-1
118	765	-2
118	766	3
118	767	-2
118	768	1
118	770	1
118	771	1
118	772	1
118	776	1
118	777	1
118	780	1
118	784	2
118	785	2
118	786	1
118	787	-2
118	788	2
118	789	-4
118	791	2
118	793	1
118	795	3
118	797	-2
118	798	3
118	799	1
118	811	-2
118	812	3
118	813	1
118	834	-2
118	836	-2
118	837	1
118	885	4
118	889	-2
118	890	4
118	896	-2
118	898	2
118	903	3
118	904	4
118	905	-4
118	913	4
118	916	-4
118	917	-4
118	919	-4
118	920	-4
118	921	4
118	923	-4
118	925	-6
118	929	2
119	1	-14
119	10	24
119	17	12
119	24	-12
119	30	-8
119	31	8
119	33	4
119	34	-2
119	37	12
119	38	16
119	41	8
119	69	-4
119	71	4
119	80	8
119	87	6
119	89	6
119	91	-2
119	93	8
119	98	4
119	99	4
119	100	-2
119	105	-12
119	108	8
119	111	2
119	114	-8
119	119	-4
119	126	-8
119	155	2
119	157	4
119	160	2
119	182	-4
119	183	-4
119	189	-8
119	191	4
119	192	-4
119	193	-8
119	194	-4
119	195	-4
119	196	-4
119	199	4
119	200	2
119	206	4
119	207	-2
119	209	-2
119	215	4
119	218	4
119	219	-2
119	231	3
119	233	-2
119	237	2
119	240	-8
119	252	-1
119	259	4
119	260	4
119	261	2
119	262	6
119	268	2
119	273	4
119	275	-4
119	281	-4
119	282	-2
119	285	-8
119	293	-4
119	295	-6
119	296	-4
119	297	-4
119	323	-1
119	326	-1
119	333	-2
119	348	2
119	349	-1
119	355	2
119	372	1
119	382	-2
119	387	2
119	388	-4
119	389	2
119	393	-2
119	402	4
119	403	2
119	404	2
119	406	2
119	410	-2
119	413	-2
119	415	-4
119	416	2
119	428	-3
119	443	2
119	453	-2
119	454	-2
119	462	-2
119	469	2
119	470	-3
119	471	-3
119	472	-2
119	486	-4
119	489	3
119	493	-2
119	498	2
119	500	-4
119	501	2
119	504	2
119	505	2
119	508	2
119	509	-4
119	510	1
119	513	2
119	514	4
119	519	-4
119	520	2
119	521	-4
119	522	-4
119	524	6
119	525	4
119	528	4
119	529	2
119	532	-4
119	536	-4
119	542	-2
119	544	-2
119	546	2
119	547	4
119	548	-4
119	549	2
119	550	-4
119	553	-2
119	554	-5
119	559	-4
119	563	4
119	564	-4
119	565	2
119	566	2
119	568	-3
119	569	4
119	573	2
119	574	5
119	575	-4
119	577	-2
119	578	-4
119	629	1
119	634	-1
119	650	1
119	652	1
119	659	-4
119	660	2
119	661	-1
119	664	1
119	669	-1
119	672	1
119	673	-1
119	680	1
119	681	-1
119	685	2
119	686	-2
119	687	1
119	689	2
119	690	-2
119	691	-1
119	695	1
119	696	1
119	701	-1
119	714	2
119	725	2
119	731	-1
119	733	1
119	739	-1
119	741	-1
119	743	1
119	747	1
119	748	1
119	756	-1
119	769	-1
119	772	1
119	773	-2
119	774	1
119	777	1
119	782	1
119	783	1
119	788	-2
119	790	1
119	794	2
119	796	-2
119	797	1
119	799	-2
119	800	1
119	802	-1
119	803	-2
119	804	1
119	807	2
119	808	1
119	809	2
119	815	-1
119	816	-1
119	818	1
119	820	1
119	821	2
119	822	1
119	824	-1
119	826	1
119	828	2
119	829	1
119	830	-2
119	831	2
119	832	1
119	833	1
119	835	-1
119	836	1
119	838	-1
119	839	1
119	840	1
119	875	4
119	903	-1
119	914	2
119	918	-2
119	926	-2
119	930	2
120	4	6
120	5	-4
120	6	-4
120	30	-8
120	31	-8
120	33	8
120	60	4
120	61	-4
120	68	-8
120	71	-8
120	74	-8
120	87	4
120	88	-4
120	89	2
120	93	4
120	98	8
120	99	4
120	100	-4
120	108	8
120	124	-8
120	126	-4
120	127	12
120	131	6
120	133	2
120	149	2
120	155	2
120	157	2
120	160	-4
120	166	-12
120	167	4
120	173	4
120	178	-4
120	182	-8
120	187	4
120	190	4
120	192	-4
120	196	-6
120	198	4
120	199	4
120	200	6
120	206	8
120	207	2
120	209	-2
120	215	2
120	218	2
120	219	-2
120	233	-4
120	234	4
120	235	-8
120	236	4
120	237	2
120	240	-8
120	242	4
120	259	4
120	273	4
120	281	-4
120	293	-6
120	296	-4
120	297	-4
120	307	-2
120	309	4
120	314	-1
120	317	2
120	323	-3
120	326	-1
120	333	-2
120	335	6
120	336	-4
120	341	6
120	348	1
120	352	-2
120	353	-2
120	355	4
120	360	4
120	362	-2
120	364	2
120	372	-4
120	382	-6
120	383	-4
120	385	-10
120	387	6
120	388	-8
120	389	2
120	391	6
120	393	-4
120	397	-10
120	398	-2
120	399	6
120	401	-4
120	402	4
120	403	2
120	404	-2
120	405	2
120	407	6
120	410	-2
120	412	-2
120	413	-6
120	414	2
120	415	-4
120	418	-2
120	423	6
120	428	-1
120	436	-2
120	438	2
120	442	4
120	443	2
120	453	-4
120	454	-2
120	458	2
120	460	2
120	462	-1
120	469	2
120	470	-1
120	471	-1
120	472	-1
120	482	-6
120	486	-6
120	489	1
120	493	-1
120	494	2
120	495	-2
120	498	4
120	499	-2
120	503	-4
120	504	2
120	505	2
120	506	-4
120	508	2
120	509	-4
120	510	2
120	512	-4
120	513	2
120	514	2
120	519	-2
120	520	-2
120	521	-2
120	523	2
120	527	2
120	529	2
120	533	2
120	535	2
120	537	2
120	539	-8
120	544	-2
120	549	2
120	553	-2
120	554	-2
120	555	-4
120	559	-4
120	569	2
120	575	-4
120	581	3
120	582	-1
120	594	-4
120	601	-3
120	602	-2
120	606	1
120	614	4
120	628	-3
120	629	3
120	631	3
120	634	-3
120	637	3
120	650	3
120	652	3
120	655	1
120	656	-2
120	658	4
120	659	-1
120	660	-3
120	661	3
120	664	1
120	665	3
120	669	1
120	670	3
120	672	2
120	673	-2
120	674	-6
120	678	4
120	680	2
120	681	-2
120	683	3
120	684	2
120	687	2
120	688	1
120	689	-1
120	690	-2
120	691	3
120	692	2
120	695	2
120	696	-3
120	697	-4
120	701	-3
120	705	-3
120	710	1
120	711	1
120	712	-1
120	714	2
120	717	2
120	718	-2
120	724	-1
120	725	6
120	726	-4
120	731	-3
120	732	6
120	733	2
120	738	-4
120	739	-2
120	741	-2
120	743	-2
120	747	3
120	748	2
120	756	-1
120	765	-3
120	766	2
120	767	2
120	768	2
120	769	-1
120	770	2
120	772	2
120	773	1
120	774	2
120	775	-4
120	776	-4
120	777	1
120	780	-1
120	781	-2
120	782	1
120	783	3
120	784	-1
120	785	-4
120	786	2
120	788	-4
120	789	2
120	790	-1
120	792	2
120	793	-1
120	794	2
120	795	-1
120	796	-2
120	797	2
120	799	-4
120	800	2
120	802	1
120	803	-4
120	804	1
120	806	1
120	807	4
120	808	1
120	809	1
120	810	-2
120	815	-1
120	816	-1
120	817	1
120	818	1
120	819	2
120	822	1
120	826	1
120	832	1
120	833	1
120	835	-1
120	836	2
120	838	1
120	839	-1
120	840	1
120	875	4
120	886	8
120	898	-2
120	903	-1
120	914	8
120	918	-8
120	926	-6
120	930	6
121	34	4
121	35	12
121	57	12
121	58	-4
121	59	8
121	67	8
121	84	8
121	85	4
121	86	4
121	88	8
121	89	-4
121	90	-8
121	106	4
121	107	-8
121	122	-4
121	133	-8
121	135	-4
121	136	-8
121	141	-6
121	142	4
121	144	2
121	149	-4
121	150	-4
121	151	-2
121	152	2
121	160	-4
121	165	-4
121	166	-2
121	168	-4
121	183	-6
121	200	-6
121	206	4
121	207	-4
121	209	-4
121	211	4
121	212	-2
121	224	-2
121	231	-2
121	232	-6
121	234	-4
121	236	-4
121	242	-4
121	299	-2
121	302	-6
121	303	4
121	307	2
121	308	2
121	309	2
121	312	2
121	314	-1
121	315	-4
121	316	-4
121	318	-3
121	323	4
121	324	-4
121	326	1
121	327	2
121	328	-2
121	330	-4
121	331	2
121	333	-2
121	334	2
121	335	-2
121	336	-2
121	337	-2
121	343	-2
121	346	1
121	348	-1
121	350	-2
121	356	2
121	357	4
121	362	2
121	365	2
121	366	-4
121	369	-2
121	372	-4
121	388	2
121	391	2
121	418	2
121	422	-1
121	423	-4
121	454	-2
121	458	-2
121	460	-2
121	469	2
121	470	2
121	478	4
121	482	2
121	483	-1
121	484	2
121	485	-4
121	492	-4
121	493	2
121	580	-2
121	581	-5
121	582	1
121	583	4
121	584	1
121	585	-2
121	587	3
121	588	-1
121	589	2
121	590	-1
121	592	2
121	593	-1
121	597	2
121	598	1
121	599	-1
121	600	1
121	602	3
121	605	-1
121	607	1
121	609	1
121	610	-1
121	611	3
121	617	2
121	619	2
121	621	-1
121	622	1
121	624	-1
121	626	1
121	632	-1
121	633	-1
121	634	2
121	637	-1
121	638	-1
121	644	2
121	647	-1
121	650	-1
121	652	-1
121	658	1
121	669	1
121	672	-2
121	680	-2
121	698	-1
121	699	-2
121	700	1
121	701	2
121	704	1
121	705	2
121	710	1
121	714	1
121	717	-2
121	720	2
121	721	1
121	723	1
121	724	1
121	726	2
121	730	2
121	731	1
121	732	1
121	738	1
121	743	2
121	748	1
121	750	1
121	756	2
121	763	-2
121	765	-2
121	860	4
121	862	16
121	873	-4
121	875	12
121	876	8
121	878	-4
121	879	-16
121	885	2
121	886	6
121	888	4
121	889	-2
121	890	6
121	892	4
121	896	-2
121	898	6
121	901	6
121	902	-2
121	903	-1
121	904	4
121	905	-8
121	911	4
121	913	2
121	916	-4
121	917	-4
121	919	-4
121	920	-2
121	925	-6
122	6	-4
122	16	24
122	52	-2
122	55	2
122	63	-4
122	67	-8
122	71	8
122	72	-8
122	84	-8
122	85	-8
122	90	16
122	92	-4
122	93	-8
122	96	-8
122	98	-8
122	102	-8
122	107	4
122	122	-4
122	135	4
122	138	4
122	139	-2
122	141	2
122	145	2
122	146	-4
122	150	4
122	151	4
122	164	2
122	166	-4
122	171	4
122	182	4
122	183	4
122	200	-4
122	205	4
122	206	-8
122	212	-4
122	214	2
122	223	4
122	231	-4
122	232	4
122	233	4
122	234	4
122	235	-4
122	239	4
122	295	-4
122	300	1
122	301	-1
122	302	1
122	304	-2
122	315	-2
122	318	-1
122	319	-2
122	320	2
122	324	2
122	326	2
122	328	3
122	330	6
122	331	2
122	334	-2
122	336	-2
122	344	2
122	346	-2
122	348	-2
122	350	2
122	355	-2
122	357	-4
122	360	-2
122	362	2
122	365	2
122	366	4
122	369	2
122	370	-2
122	372	-2
122	376	4
122	386	2
122	387	-4
122	388	2
122	402	-2
122	403	4
122	418	2
122	421	-2
122	422	4
122	423	-5
122	426	-2
122	427	2
122	428	2
122	430	-2
122	438	-4
122	443	-2
122	454	-2
122	460	2
122	468	-2
122	469	-2
122	470	-2
122	477	2
122	478	2
122	479	2
122	482	-2
122	484	-2
122	485	-3
122	486	2
122	491	4
122	510	-2
122	519	-2
122	541	2
122	542	-2
122	580	-2
122	581	2
122	583	-2
122	584	2
122	586	-1
122	587	1
122	589	-2
122	591	-1
122	592	-4
122	593	-1
122	594	1
122	595	-1
122	596	1
122	597	-2
122	598	-2
122	599	1
122	600	1
122	602	-4
122	605	2
122	608	-2
122	609	1
122	610	1
122	612	-2
122	617	1
122	619	2
122	622	-1
122	624	1
122	629	-2
122	631	2
122	632	-1
122	634	1
122	637	2
122	643	1
122	644	-2
122	647	-1
122	650	3
122	652	1
122	658	2
122	659	2
122	660	1
122	669	-2
122	672	-4
122	700	1
122	701	2
122	702	1
122	703	1
122	704	-1
122	705	1
122	710	1
122	714	-1
122	717	1
122	720	-2
122	721	-2
122	723	1
122	724	-3
122	725	-4
122	726	2
122	730	-1
122	731	3
122	733	1
122	738	-2
122	743	2
122	750	3
122	756	-1
122	759	-2
122	763	1
122	765	2
122	794	1
122	839	3
122	874	4
122	876	8
122	890	-4
122	891	-8
122	892	-4
122	895	2
122	897	2
122	899	-2
122	901	-2
122	903	2
122	904	-2
122	905	-2
122	906	2
122	908	-4
122	909	2
122	910	-4
122	916	2
122	917	4
122	918	-4
122	919	4
122	924	2
122	925	2
122	927	2
122	929	-2
123	3	8
123	30	-8
123	55	-2
123	56	2
123	57	2
123	62	16
123	69	-8
123	70	-8
123	72	8
123	73	4
123	77	-8
123	82	8
123	89	4
123	92	4
123	94	4
123	96	16
123	97	-8
123	99	4
123	100	-4
123	122	4
123	123	-4
123	125	-4
123	133	-4
123	145	-2
123	146	8
123	147	-6
123	148	2
123	149	-6
123	152	2
123	154	-2
123	155	4
123	156	6
123	157	4
123	159	-2
123	160	4
123	163	-4
123	164	-6
123	166	4
123	167	-4
123	168	-4
123	169	2
123	176	-4
123	178	8
123	179	4
123	180	-16
123	183	-4
123	184	-4
123	185	8
123	192	-4
123	205	-8
123	207	-2
123	209	-2
123	215	8
123	217	-2
123	218	4
123	219	-4
123	225	-4
123	228	8
123	229	-4
123	233	-4
123	238	4
123	240	-4
123	265	-4
123	270	-4
123	282	-8
123	284	-8
123	300	1
123	301	-1
123	315	-4
123	323	-2
123	329	-1
123	332	1
123	333	-2
123	336	-4
123	341	-2
123	342	-2
123	343	-4
123	344	2
123	345	2
123	347	-2
123	348	2
123	349	-2
123	350	6
123	353	4
123	354	2
123	355	4
123	361	2
123	365	-2
123	367	2
123	378	-2
123	380	10
123	383	-4
123	384	2
123	385	4
123	386	-12
123	388	-2
123	389	2
123	390	-2
123	392	2
123	393	-2
123	396	2
123	397	4
123	400	-2
123	401	4
123	402	2
123	403	4
123	404	2
123	408	2
123	410	-4
123	411	-2
123	413	-2
123	414	4
123	415	-4
123	417	-1
123	423	-1
123	427	-2
123	428	-2
123	436	4
123	438	-4
123	439	2
123	440	2
123	443	2
123	450	2
123	453	-4
123	454	-5
123	457	-2
123	461	2
123	462	-2
123	466	-2
123	467	2
123	471	-2
123	472	-2
123	473	4
123	474	-2
123	479	2
123	482	1
123	489	2
123	490	-2
123	491	1
123	493	-2
123	494	4
123	495	-4
123	498	2
123	507	2
123	508	4
123	509	-2
123	510	4
123	515	-2
123	519	-2
123	521	-2
123	523	4
123	526	10
123	529	2
123	530	-4
123	535	-8
123	540	4
123	544	-4
123	549	2
123	553	-2
123	554	-4
123	570	2
123	576	2
123	581	-2
123	582	2
123	586	-1
123	587	3
123	595	-1
123	596	1
123	597	1
123	599	2
123	600	3
123	606	-1
123	607	1
123	608	-6
123	609	3
123	610	-1
123	612	-1
123	614	-1
123	615	-4
123	617	-1
123	618	1
123	622	1
123	623	-1
123	625	-6
123	626	3
123	627	-2
123	628	1
123	630	-2
123	633	2
123	641	1
123	645	1
123	649	-1
123	650	1
123	652	1
123	653	2
123	654	2
123	655	-4
123	656	1
123	657	2
123	659	-4
123	660	1
123	661	-1
123	662	1
123	663	1
123	664	2
123	665	1
123	666	-1
123	667	2
123	668	-4
123	669	-1
123	670	-3
123	671	11
123	672	1
123	673	-2
123	679	1
123	680	1
123	681	-1
123	683	-3
123	684	-2
123	685	2
123	686	-2
123	687	3
123	688	2
123	689	1
123	690	-3
123	691	-6
123	692	3
123	693	-5
123	694	-1
123	696	2
123	697	-1
123	702	1
123	703	1
123	704	-1
123	706	2
123	707	-4
123	709	2
123	710	-2
123	711	-4
123	713	2
123	714	1
123	721	1
123	722	-1
123	723	-2
123	724	6
123	725	2
123	726	2
123	727	-2
123	730	1
123	731	-2
123	733	2
123	734	1
123	735	-4
123	736	-3
123	737	3
123	739	-1
123	741	-1
123	743	1
123	748	1
123	749	-1
123	750	1
123	754	1
123	755	-1
123	756	-1
123	758	2
123	761	-1
123	764	1
123	765	-1
123	766	-1
123	768	3
123	769	-2
123	770	1
123	772	4
123	773	-1
123	775	-3
123	777	1
123	781	2
123	782	2
123	783	1
123	784	1
123	786	1
123	789	-1
123	791	-2
123	794	1
123	796	-4
123	797	1
123	800	2
123	802	1
123	803	-2
123	804	2
123	808	-2
123	809	1
123	810	2
123	811	-1
123	813	1
123	815	-1
123	816	-1
123	817	-2
123	818	1
123	819	1
123	822	1
123	826	1
123	832	1
123	833	1
123	835	1
123	836	3
123	837	-6
123	838	1
123	839	1
123	840	1
123	875	8
123	876	8
123	901	2
123	902	-2
123	905	-2
123	910	-4
123	912	-2
123	915	-4
124	34	8
124	36	4
124	41	-16
124	57	2
124	64	-2
124	65	4
124	67	4
124	85	4
124	88	4
124	89	4
124	92	4
124	100	-4
124	103	16
124	125	-4
124	168	-4
124	169	2
124	176	-4
124	184	-4
124	185	-4
124	207	-2
124	209	-2
124	212	2
124	213	8
124	217	-2
124	220	8
124	224	-4
124	228	-4
124	231	-8
124	232	-2
124	240	-4
124	241	-8
124	243	-8
124	244	8
124	247	4
124	255	-4
124	262	-4
124	264	-8
124	265	8
124	270	-4
124	282	4
124	290	-4
124	292	-2
124	328	-2
124	330	-1
124	332	-1
124	334	1
124	350	-1
124	370	-2
124	371	1
124	376	-4
124	377	-2
124	378	-2
124	387	-4
124	417	-1
124	421	-4
124	422	-4
124	423	-1
124	427	-2
124	428	-2
124	430	4
124	440	2
124	443	2
124	446	2
124	448	-4
124	452	-2
124	453	-1
124	457	6
124	465	2
124	466	-2
124	467	2
124	471	-2
124	473	-2
124	477	-4
124	482	1
124	483	-2
124	489	2
124	490	-2
124	491	-2
124	493	-2
124	513	-4
124	515	-6
124	517	-2
124	519	-2
124	521	-2
124	523	4
124	530	2
124	531	4
124	533	-4
124	537	4
124	539	-2
124	540	-4
124	542	4
124	553	-2
124	558	2
124	570	2
124	576	2
124	641	1
124	644	2
124	645	1
124	646	-1
124	647	1
124	649	4
124	653	-1
124	660	1
124	661	-1
124	662	1
124	665	-2
124	666	1
124	668	2
124	674	-1
124	676	1
124	677	-2
124	682	-2
124	686	1
124	694	-1
124	699	1
124	700	-1
124	702	1
124	703	1
124	704	1
124	714	1
124	715	1
124	716	-1
124	717	-1
124	718	1
124	719	-3
124	720	1
124	721	1
124	722	-5
124	723	-2
124	727	1
124	728	1
124	730	1
124	731	-2
124	732	2
124	733	2
124	735	1
124	736	1
124	737	1
124	738	1
124	742	1
124	744	-1
124	746	1
124	749	-1
124	750	1
124	752	-2
124	753	2
124	754	1
124	755	1
124	757	-1
124	758	2
124	759	1
124	761	-1
124	765	1
124	767	-1
124	769	-1
124	770	1
124	771	-2
124	772	1
124	773	-1
124	775	1
124	776	1
124	779	-1
124	780	1
124	781	2
124	783	1
124	784	1
124	786	-2
124	787	2
124	791	1
124	794	1
124	798	2
124	799	1
124	800	3
124	802	1
124	803	1
124	805	2
124	808	-2
124	809	1
124	810	-4
124	811	-1
124	812	2
124	813	1
124	815	-2
124	817	-2
124	818	1
124	819	1
124	825	1
124	826	-2
124	832	1
124	835	-1
124	839	1
124	840	1
124	874	-2
124	890	2
124	891	12
124	892	4
124	894	-4
124	904	1
124	908	4
124	909	-2
124	912	-2
124	915	-4
124	919	-2
124	920	-4
124	921	2
124	925	-1
124	927	-1
124	929	1
125	33	-8
125	66	-8
125	69	8
125	78	-8
125	84	4
125	87	-8
125	91	-8
125	106	-8
125	108	-8
125	140	-2
125	142	-4
125	144	-8
125	148	2
125	152	-2
125	156	-6
125	157	4
125	170	8
125	172	-4
125	174	-4
125	178	-4
125	197	4
125	201	-4
125	202	4
125	203	4
125	210	-4
125	213	6
125	216	4
125	218	4
125	219	4
125	220	-8
125	226	-4
125	233	4
125	239	4
125	245	4
125	247	-4
125	248	2
125	249	-4
125	252	-4
125	255	-4
125	256	-4
125	296	4
125	315	2
125	321	2
125	323	2
125	326	-8
125	329	1
125	331	1
125	333	6
125	334	-2
125	336	2
125	340	-4
125	341	2
125	342	-2
125	346	-2
125	347	2
125	358	-4
125	359	6
125	361	2
125	363	2
125	368	8
125	369	6
125	374	-2
125	375	-2
125	377	2
125	378	2
125	379	-4
125	380	-2
125	382	4
125	383	2
125	393	2
125	398	4
125	410	2
125	413	6
125	419	-4
125	420	2
125	424	2
125	425	-2
125	427	-1
125	434	2
125	444	2
125	445	-4
125	448	-2
125	456	2
125	457	2
125	463	2
125	465	-8
125	466	2
125	482	1
125	484	-3
125	486	4
125	487	2
125	489	-2
125	495	2
125	497	-2
125	508	2
125	540	-2
125	574	-2
125	586	2
125	590	3
125	593	-1
125	597	-1
125	599	-1
125	603	2
125	605	1
125	606	-1
125	614	-1
125	620	-3
125	621	3
125	624	1
125	627	-5
125	628	-2
125	629	2
125	630	-2
125	632	-1
125	633	-1
125	636	-1
125	639	2
125	640	-1
125	645	1
125	646	-1
125	649	1
125	650	-2
125	651	-1
125	652	-2
125	653	-1
125	654	1
125	655	2
125	656	-2
125	663	1
125	664	4
125	665	-1
125	671	-1
125	673	1
125	678	-1
125	679	-1
125	681	-1
125	689	-3
125	690	-2
125	696	-1
125	698	-1
125	702	-1
125	709	1
125	711	3
125	712	1
125	715	-2
125	716	1
125	722	-1
125	725	-3
125	727	1
125	729	1
125	734	1
125	739	-1
125	740	1
125	741	-1
125	744	2
125	745	-1
125	747	-2
125	751	3
125	757	2
125	759	1
125	760	2
125	761	-2
125	763	-1
125	764	2
125	769	-2
125	773	1
125	790	-2
125	792	1
125	801	-1
125	814	-1
125	815	4
125	835	-1
125	838	-2
125	875	-8
125	887	4
125	889	8
125	890	2
125	894	-4
125	907	4
125	910	2
125	913	-4
125	914	-2
125	916	-2
125	918	4
125	920	-4
125	921	2
125	922	4
125	926	2
125	927	-1
125	928	4
125	929	-1
126	17	-48
126	20	-16
126	33	-8
126	34	16
126	35	4
126	37	-16
126	57	-2
126	84	4
126	85	4
126	86	-4
126	87	-16
126	89	-12
126	90	-4
126	91	8
126	93	-24
126	94	-8
126	95	16
126	103	8
126	108	-8
126	111	-8
126	122	-8
126	123	4
126	124	-8
126	125	4
126	129	6
126	168	4
126	169	-2
126	184	4
126	197	4
126	201	-4
126	202	8
126	207	2
126	208	4
126	209	2
126	210	-4
126	213	2
126	214	-2
126	215	4
126	216	-8
126	217	-4
126	219	4
126	222	4
126	226	-4
126	228	-4
126	231	-8
126	234	-2
126	240	4
126	243	-4
126	246	4
126	255	-4
126	256	-4
126	258	4
126	261	-4
126	262	-12
126	283	4
126	290	-4
126	294	4
126	295	8
126	296	4
126	297	4
126	328	-1
126	331	-1
126	332	-1
126	379	4
126	417	1
126	420	-2
126	422	-8
126	423	2
126	424	2
126	425	-2
126	426	2
126	427	-1
126	428	10
126	442	-2
126	443	-2
126	444	-2
126	445	4
126	446	2
126	449	-8
126	453	2
126	454	-1
126	456	2
126	457	6
126	458	4
126	459	-2
126	460	-2
126	462	6
126	467	-2
126	469	-2
126	470	8
126	471	4
126	472	6
126	473	-12
126	483	-2
126	484	1
126	485	-1
126	486	6
126	487	4
126	489	-6
126	490	2
126	491	-3
126	497	-2
126	504	-2
126	505	-2
126	513	-2
126	514	2
126	515	-2
126	517	-2
126	518	2
126	519	2
126	521	4
126	522	2
126	523	-2
126	538	2
126	544	-2
126	554	6
126	568	4
126	569	-2
126	570	2
126	572	4
126	574	-6
126	575	4
126	576	-2
126	641	-1
126	644	1
126	646	-1
126	648	-1
126	653	-1
126	654	-1
126	660	-1
126	661	2
126	662	-1
126	665	-1
126	668	1
126	677	-2
126	682	1
126	699	1
126	700	-1
126	702	-3
126	704	1
126	714	-2
126	715	1
126	716	-1
126	719	-1
126	720	1
126	721	-3
126	722	3
126	723	3
126	727	1
126	728	-2
126	729	1
126	730	-2
126	731	1
126	732	1
126	736	-3
126	740	-3
126	742	1
126	744	-1
126	746	1
126	749	1
126	750	1
126	751	1
126	752	3
126	753	-2
126	754	3
126	758	-2
126	759	1
126	760	2
126	761	-1
126	762	-2
126	764	3
126	765	1
126	771	-2
126	772	1
126	773	1
126	775	-2
126	777	-2
126	778	-1
126	779	1
126	780	2
126	782	-1
126	784	1
126	787	1
126	791	1
126	792	1
126	793	3
126	795	-3
126	796	-1
126	797	1
126	800	-1
126	801	-1
126	802	-2
126	804	-1
126	805	2
126	807	-1
126	808	1
126	812	1
126	813	1
126	814	-1
126	817	1
126	818	-2
126	819	1
126	822	2
126	824	-2
126	825	-1
126	833	-1
126	835	-1
126	837	1
126	839	-2
126	840	-2
126	890	2
126	891	8
126	894	-4
126	910	2
126	912	2
126	914	-2
126	915	4
126	919	-2
126	920	-4
126	921	2
126	922	8
126	926	2
126	927	-1
126	928	4
126	929	1
126	930	-4
127	4	6
127	34	8
127	55	2
127	56	-2
127	57	2
127	61	-4
127	62	-8
127	65	4
127	70	-8
127	72	-8
127	73	-4
127	85	4
127	88	4
127	91	8
127	96	-8
127	97	16
127	122	-4
127	123	4
127	125	-4
127	131	24
127	132	6
127	133	-4
127	140	2
127	141	-2
127	145	4
127	146	-6
127	147	6
127	149	8
127	154	-2
127	159	4
127	160	-2
127	163	-4
127	164	6
127	166	-4
127	167	4
127	168	-4
127	169	2
127	171	4
127	174	4
127	179	-16
127	180	8
127	184	-4
127	185	-4
127	203	-8
127	208	-2
127	209	-2
127	211	-4
127	212	8
127	213	4
127	224	-4
127	228	-12
127	229	8
127	231	-4
127	238	8
127	242	-4
127	252	4
127	255	-4
127	290	-4
127	300	-1
127	301	1
127	302	-1
127	318	1
127	320	2
127	321	-2
127	323	2
127	324	2
127	325	2
127	326	2
127	327	-2
127	329	2
127	330	-2
127	331	2
127	332	-2
127	343	2
127	344	-4
127	345	-2
127	348	-4
127	349	4
127	350	-2
127	353	-8
127	354	2
127	357	2
127	359	-4
127	360	2
127	362	-8
127	363	-4
127	365	4
127	367	-4
127	368	2
127	370	-6
127	372	-2
127	374	2
127	376	-2
127	384	-8
127	385	-8
127	386	4
127	388	2
127	389	-2
127	390	4
127	391	2
127	396	4
127	397	4
127	399	6
127	407	-12
127	408	6
127	409	2
127	417	-1
127	418	-8
127	421	-2
127	422	-2
127	435	-4
127	436	4
127	442	4
127	445	-4
127	446	8
127	450	-4
127	452	-4
127	455	2
127	457	8
127	465	4
127	467	4
127	469	2
127	474	-2
127	476	8
127	479	2
127	483	-10
127	485	-2
127	488	2
127	490	-4
127	492	-2
127	496	2
127	503	-8
127	506	-8
127	507	-12
127	513	-4
127	517	-8
127	539	-8
127	576	2
127	581	2
127	582	-2
127	583	1
127	584	-4
127	587	3
127	590	-1
127	591	1
127	592	2
127	594	-1
127	595	1
127	596	-1
127	600	3
127	602	4
127	603	-4
127	604	2
127	605	-1
127	608	3
127	609	-6
127	615	4
127	617	2
127	618	-2
127	619	-1
127	620	1
127	621	-1
127	622	-2
127	623	2
127	625	7
127	626	-6
127	627	8
127	631	6
127	633	-3
127	634	1
127	636	2
127	637	-3
127	638	2
127	639	-2
127	641	1
127	642	-2
127	644	1
127	645	-2
127	647	3
127	649	2
127	650	-2
127	651	2
127	657	2
127	658	3
127	662	2
127	664	-2
127	666	2
127	667	-4
127	668	2
127	669	3
127	670	8
127	671	-4
127	674	-4
127	676	4
127	677	-8
127	680	-6
127	682	-2
127	683	-4
127	687	4
127	691	4
127	692	-8
127	698	-1
127	699	3
127	704	1
127	705	1
127	706	-8
127	707	4
127	709	-2
127	713	4
127	716	-2
127	717	-6
127	719	-8
127	720	1
127	722	-2
127	727	2
127	732	2
127	742	4
127	746	2
127	748	3
127	749	-2
127	750	3
127	751	-2
127	755	4
127	756	1
127	758	2
127	759	2
127	760	-2
127	768	4
127	776	4
127	785	4
127	791	4
127	798	2
127	799	4
127	812	2
127	836	-8
127	837	4
127	891	4
127	901	-2
127	902	2
127	903	2
127	904	2
127	905	-2
127	906	-2
127	907	-2
127	912	-2
127	915	-6
127	919	-8
127	925	-4
127	927	-2
127	929	4
128	1	-14
128	6	-4
128	7	2
128	10	24
128	20	-8
128	35	2
128	37	20
128	38	16
128	86	-2
128	88	-2
128	89	4
128	92	4
128	94	-4
128	100	4
128	106	-2
128	110	-4
128	114	-8
128	119	-8
128	122	-4
128	123	2
128	124	-4
128	191	4
128	193	-10
128	207	-2
128	209	-2
128	214	-1
128	224	4
128	233	2
128	240	-4
128	246	2
128	253	2
128	258	-4
128	261	-2
128	262	4
128	263	-4
128	264	4
128	267	-8
128	268	4
128	270	-4
128	276	-4
128	277	8
128	278	-4
128	283	-8
128	285	-4
128	288	-4
128	295	-4
128	297	2
128	332	1
128	378	-2
128	387	4
128	405	-2
128	416	2
128	426	1
128	427	-2
128	456	-2
128	458	2
128	459	-1
128	460	-1
128	465	-2
128	466	-2
128	469	2
128	470	-2
128	471	-2
128	477	1
128	484	1
128	485	-1
128	489	2
128	491	2
128	508	4
128	517	-2
128	518	1
128	519	-7
128	522	-2
128	523	4
128	524	6
128	525	4
128	530	-2
128	531	-2
128	532	-6
128	534	-2
128	540	4
128	542	-2
128	544	-4
128	550	-4
128	560	4
128	562	2
128	563	2
128	564	-4
128	565	2
128	566	2
128	568	-2
128	569	4
128	570	2
128	572	-2
128	573	2
128	574	2
128	644	-1
128	645	1
128	660	2
128	661	-1
128	665	1
128	678	-1
128	682	1
128	703	1
128	714	1
128	721	1
128	723	-2
128	729	1
128	730	1
128	731	-2
128	732	-1
128	733	-2
128	736	1
128	750	1
128	754	1
128	762	-1
128	763	1
128	765	-1
128	773	-1
128	777	1
128	780	-2
128	781	-1
128	782	1
128	792	-2
128	793	-2
128	795	1
128	796	2
128	797	1
128	798	-1
128	800	-1
128	801	1
128	802	1
128	804	1
128	805	-3
128	806	1
128	807	1
128	808	-2
128	809	1
128	810	2
128	813	1
128	814	-2
128	815	1
128	817	-2
128	819	1
128	820	2
128	822	-2
128	824	1
128	825	1
128	827	2
128	829	-4
128	830	2
128	831	3
128	833	1
128	834	1
128	835	-1
128	837	1
128	838	-2
128	839	2
128	840	1
129	20	-16
129	33	8
129	34	8
129	35	4
129	36	8
129	41	-16
129	57	2
129	64	-4
129	65	4
129	85	4
129	86	-4
129	87	8
129	88	8
129	89	12
129	91	8
129	92	4
129	94	-8
129	100	-8
129	104	8
129	106	4
129	108	8
129	117	-8
129	122	-8
129	123	4
129	124	-8
129	125	-4
129	168	-4
129	169	2
129	174	4
129	175	-4
129	176	-4
129	184	-4
129	207	-6
129	208	-2
129	209	-6
129	211	-4
129	212	10
129	213	8
129	214	-2
129	220	12
129	224	-6
129	228	-8
129	229	4
129	231	-8
129	232	-8
129	240	-12
129	241	-12
129	243	8
129	244	8
129	245	12
129	246	4
129	247	4
129	248	-2
129	249	4
129	253	-4
129	261	-4
129	262	-4
129	264	-8
129	265	8
129	268	-8
129	270	-4
129	282	4
129	290	-8
129	292	-8
129	296	-4
129	297	4
129	328	2
129	330	-1
129	331	1
129	332	1
129	370	-4
129	371	4
129	376	-2
129	377	-2
129	378	-2
129	387	-6
129	417	-1
129	421	-4
129	422	-2
129	423	-1
129	426	2
129	427	-2
129	428	-4
129	430	6
129	441	-6
129	442	4
129	443	4
129	446	2
129	448	-6
129	451	2
129	452	-2
129	453	-2
129	454	-1
129	455	2
129	457	6
129	458	4
129	459	-2
129	460	-1
129	465	6
129	466	-2
129	467	2
129	469	6
129	470	-6
129	471	-6
129	473	-4
129	477	-6
129	482	1
129	483	-4
129	484	1
129	485	-2
129	486	-8
129	489	6
129	490	-2
129	491	4
129	493	-6
129	504	4
129	505	4
129	513	-2
129	514	-6
129	515	-4
129	517	-8
129	518	2
129	519	-6
129	521	-4
129	522	-6
129	523	8
129	530	2
129	531	4
129	533	-12
129	537	12
129	539	-8
129	540	-4
129	542	6
129	553	-6
129	558	6
129	559	4
129	569	6
129	570	4
129	575	-8
129	576	2
129	641	1
129	644	-2
129	645	-1
129	647	2
129	648	3
129	649	2
129	653	1
129	660	3
129	661	-2
129	662	1
129	665	2
129	666	1
129	668	-2
129	674	-2
129	676	1
129	677	-2
129	678	-2
129	679	1
129	682	-1
129	686	3
129	694	-3
129	699	2
129	700	-3
129	702	1
129	703	2
129	704	-1
129	714	5
129	715	2
129	716	-1
129	717	-4
129	718	3
129	719	-4
129	720	3
129	721	2
129	722	-3
129	723	-4
129	728	2
129	729	1
129	730	2
129	731	-4
129	732	2
129	733	3
129	735	2
129	736	3
129	737	1
129	738	3
129	742	1
129	744	-2
129	745	-3
129	746	1
129	749	-1
129	750	2
129	751	-3
129	752	-2
129	754	1
129	755	1
129	757	-2
129	758	2
129	759	1
129	760	-1
129	761	-1
129	762	-1
129	763	2
129	764	-2
129	765	-1
129	767	-3
129	769	-3
129	770	2
129	771	-4
129	772	1
129	773	-2
129	775	1
129	776	2
129	777	2
129	778	3
129	780	-2
129	781	2
129	783	3
129	784	2
129	786	-4
129	787	4
129	791	2
129	793	-4
129	794	4
129	795	2
129	797	2
129	798	4
129	799	2
129	800	-1
129	802	2
129	803	3
129	805	2
129	807	3
129	808	-4
129	809	2
129	810	-4
129	811	-3
129	812	1
129	813	1
129	815	-2
129	817	-4
129	818	2
129	819	2
129	825	3
129	826	-6
129	832	3
129	834	2
129	835	-2
129	837	2
129	838	-3
129	839	3
129	840	2
129	890	-2
129	891	8
129	894	4
129	912	-2
129	914	2
129	915	-4
129	920	4
129	921	-2
129	922	-4
129	926	-2
129	928	-2
129	930	2
130	4	6
130	5	-4
130	6	-4
130	30	-8
130	36	-8
130	59	-4
130	60	-8
130	62	-4
130	68	8
130	70	-8
130	71	-8
130	74	-8
130	75	-8
130	95	8
130	99	4
130	100	-4
130	106	-8
130	121	8
130	129	-6
130	130	6
130	133	6
130	142	-2
130	145	4
130	148	-4
130	149	10
130	152	-6
130	153	-4
130	154	4
130	156	-4
130	158	-8
130	159	8
130	160	-8
130	165	8
130	173	-8
130	176	-4
130	177	-16
130	186	4
130	187	4
130	188	4
130	190	-4
130	192	4
130	198	-4
130	203	-4
130	205	8
130	207	2
130	208	-4
130	209	2
130	217	4
130	218	-4
130	224	-8
130	234	12
130	235	-4
130	237	4
130	239	8
130	244	-4
130	247	-4
130	251	-4
130	258	-4
130	260	-8
130	261	-4
130	262	-4
130	264	-4
130	272	-4
130	290	4
130	291	-4
130	292	4
130	294	4
130	299	2
130	302	1
130	303	-2
130	307	-2
130	308	-4
130	309	4
130	312	-4
130	313	2
130	314	4
130	315	2
130	316	2
130	317	2
130	318	1
130	323	2
130	329	2
130	331	-2
130	332	-3
130	334	2
130	336	4
130	337	4
130	338	2
130	339	-2
130	340	-4
130	341	4
130	348	-4
130	349	2
130	350	-2
130	351	4
130	352	-2
130	353	-4
130	355	4
130	356	-2
130	362	-8
130	363	-2
130	364	2
130	368	-2
130	369	2
130	371	-2
130	372	-2
130	379	2
130	383	2
130	384	-4
130	385	-6
130	386	4
130	387	-2
130	390	4
130	392	-4
130	393	4
130	394	-4
130	395	2
130	396	-4
130	397	-4
130	398	-2
130	399	6
130	400	4
130	401	-12
130	402	2
130	403	4
130	404	-2
130	405	2
130	407	-2
130	408	2
130	409	-2
130	411	-2
130	412	8
130	413	-2
130	414	6
130	415	-2
130	418	-4
130	419	2
130	431	2
130	432	2
130	433	4
130	434	4
130	435	-2
130	436	-4
130	437	8
130	438	4
130	439	-2
130	441	-4
130	442	8
130	445	-2
130	447	-4
130	448	2
130	449	2
130	454	-2
130	458	4
130	459	-2
130	460	6
130	461	-4
130	464	2
130	465	2
130	466	2
130	468	2
130	473	-2
130	474	4
130	475	6
130	476	2
130	477	-2
130	482	-2
130	484	-6
130	485	2
130	491	-2
130	492	2
130	494	-8
130	496	4
130	498	2
130	499	2
130	502	-2
130	503	-2
130	504	2
130	505	2
130	506	-4
130	508	2
130	509	-2
130	510	2
130	511	4
130	512	-6
130	513	-4
130	518	-2
130	521	2
130	526	-4
130	527	2
130	529	-4
130	530	10
130	531	2
130	535	4
130	540	-2
130	542	2
130	543	2
130	544	2
130	549	2
130	553	-2
130	554	-2
130	558	-4
130	567	2
130	572	4
130	574	-2
130	575	2
130	577	-2
130	581	4
130	582	-2
130	584	-2
130	585	1
130	586	1
130	587	1
130	588	1
130	589	-1
130	593	1
130	598	-2
130	600	-1
130	601	-4
130	602	-4
130	605	-1
130	606	4
130	607	-8
130	608	1
130	609	-1
130	610	7
130	611	-6
130	612	4
130	613	-6
130	614	2
130	615	2
130	617	-2
130	618	1
130	621	1
130	622	-2
130	623	1
130	624	2
130	627	1
130	628	-3
130	631	2
130	632	-1
130	635	4
130	636	-1
130	638	2
130	639	1
130	640	-1
130	644	1
130	647	1
130	648	-2
130	649	2
130	653	-2
130	654	-2
130	655	7
130	656	-1
130	657	2
130	658	4
130	659	3
130	660	-2
130	661	-1
130	663	-5
130	664	1
130	665	-1
130	666	1
130	667	1
130	669	4
130	670	5
130	671	-2
130	672	-2
130	673	2
130	674	-2
130	675	2
130	677	-1
130	680	-2
130	681	3
130	682	-2
130	683	3
130	684	2
130	685	-1
130	686	1
130	687	1
130	689	-3
130	691	4
130	693	3
130	694	3
130	695	-4
130	696	-6
130	697	-2
130	698	-1
130	699	1
130	700	1
130	703	-2
130	705	-1
130	706	-2
130	707	3
130	708	3
130	709	-3
130	710	3
130	711	4
130	712	-5
130	713	-1
130	715	-5
130	717	1
130	718	1
130	719	-2
130	720	-5
130	722	2
130	723	-1
130	724	-8
130	725	-3
130	726	-4
130	731	2
130	732	2
130	733	2
130	735	3
130	739	1
130	740	2
130	741	5
130	743	-2
130	744	-2
130	745	2
130	751	1
130	752	-1
130	753	-1
130	754	1
130	756	4
130	757	1
130	765	2
130	766	1
130	767	1
130	769	-2
130	770	-2
130	771	2
130	772	1
130	773	-2
130	774	-5
130	777	-3
130	778	1
130	780	-4
130	781	-2
130	782	2
130	783	1
130	784	-1
130	785	-2
130	786	-1
130	788	1
130	789	2
130	790	-3
130	791	2
130	792	5
130	793	-4
130	794	1
130	795	-6
130	796	-3
130	798	1
130	799	1
130	800	1
130	802	4
130	803	1
130	804	-2
130	805	2
130	806	1
130	809	-2
130	810	-6
130	811	3
130	812	-2
130	813	1
130	814	3
130	817	2
130	818	3
130	823	1
130	827	-3
130	832	2
130	834	1
130	835	1
130	837	-2
130	838	2
130	839	-1
130	840	-1
130	885	-4
130	896	2
130	898	-2
130	903	2
130	905	4
131	1	-14
131	3	4
131	20	-8
131	30	-4
131	35	2
131	39	-8
131	55	-1
131	56	1
131	62	4
131	63	2
131	70	-2
131	72	4
131	73	2
131	80	4
131	82	4
131	89	4
131	92	4
131	94	2
131	96	8
131	97	-6
131	98	2
131	99	4
131	100	-2
131	105	-8
131	117	-4
131	119	-8
131	122	-2
131	145	-1
131	146	2
131	147	-1
131	149	-2
131	156	2
131	160	2
131	164	-3
131	180	-4
131	182	-2
131	189	-4
131	199	2
131	200	1
131	205	-4
131	209	-2
131	215	4
131	224	2
131	228	4
131	229	-2
131	231	2
131	233	-2
131	240	-4
131	259	4
131	260	4
131	265	-4
131	267	-2
131	268	4
131	270	-4
131	273	2
131	275	-4
131	281	-2
131	282	-4
131	284	-8
131	285	-4
131	295	-4
131	297	-2
131	323	-1
131	329	-1
131	380	4
131	383	-2
131	384	1
131	385	2
131	386	-5
131	388	-2
131	389	1
131	393	-2
131	402	2
131	403	2
131	406	2
131	408	2
131	410	-2
131	411	-1
131	415	-4
131	438	-2
131	453	-2
131	457	-2
131	469	2
131	473	2
131	485	-1
131	489	2
131	491	1
131	493	-2
131	500	-2
131	507	2
131	508	2
131	509	-4
131	510	2
131	517	-2
131	519	-5
131	523	4
131	524	6
131	525	4
131	526	7
131	528	2
131	529	2
131	530	-4
131	532	-4
131	534	-2
131	535	-6
131	536	-4
131	540	4
131	541	2
131	542	-2
131	544	-2
131	546	2
131	547	2
131	548	-4
131	549	2
131	553	-2
131	554	-2
131	559	-2
131	560	2
131	562	2
131	563	2
131	564	-4
131	566	2
131	569	4
131	570	2
131	571	2
131	573	2
131	574	2
131	577	-2
131	578	-4
131	625	-2
131	626	1
131	627	-1
131	633	1
131	634	-1
131	650	1
131	656	1
131	659	-3
131	664	1
131	670	-1
131	671	3
131	672	1
131	673	-1
131	680	1
131	685	1
131	687	1
131	689	1
131	690	-1
131	693	-2
131	711	-1
131	723	-2
131	724	3
131	725	2
131	733	1
131	736	-2
131	748	1
131	750	1
131	756	-1
131	769	-1
131	779	1
131	783	1
131	790	1
131	791	-2
131	794	2
131	796	-3
131	799	-2
131	800	1
131	803	-2
131	804	1
131	805	-1
131	808	-1
131	810	3
131	811	1
131	814	-1
131	815	-1
131	816	-1
131	818	-1
131	820	3
131	821	2
131	824	-1
131	825	1
131	826	1
131	828	1
131	830	-3
131	831	2
131	832	1
131	833	2
131	835	-1
131	836	2
131	837	-1
131	838	-1
131	839	1
131	840	1
132	4	-12
132	6	4
132	30	-8
132	58	4
132	59	-4
132	62	4
132	66	4
132	69	-4
132	70	-8
132	71	-4
132	74	8
132	75	-12
132	76	-4
132	81	-8
132	89	4
132	90	4
132	99	-4
132	100	4
132	111	-4
132	124	4
132	133	-4
132	143	2
132	144	-2
132	148	4
132	149	-4
132	152	4
132	154	-4
132	156	4
132	158	8
132	159	-2
132	160	6
132	165	-2
132	166	4
132	167	-2
132	173	4
132	176	-4
132	177	4
132	178	4
132	183	-4
132	186	4
132	188	4
132	192	-4
132	205	-4
132	209	-2
132	215	4
132	216	4
132	224	4
132	231	2
132	232	4
132	234	-8
132	235	8
132	236	4
132	237	4
132	252	-2
132	257	-4
132	264	4
132	268	4
132	287	4
132	294	-8
132	295	-4
132	302	1
132	303	-2
132	309	-2
132	314	-2
132	315	-2
132	316	4
132	323	-1
132	332	-1
132	335	2
132	336	-2
132	337	2
132	338	-2
132	341	-4
132	352	2
132	355	4
132	361	2
132	362	4
132	363	4
132	364	-2
132	372	2
132	375	2
132	379	2
132	380	2
132	381	-2
132	382	-2
132	383	2
132	385	2
132	386	-4
132	391	-4
132	392	4
132	394	2
132	395	2
132	397	4
132	398	-2
132	400	2
132	401	4
132	402	4
132	403	2
132	404	4
132	405	4
132	407	-2
132	408	4
132	410	-4
132	411	4
132	412	-8
132	414	4
132	415	2
132	419	-2
132	420	-2
132	431	-2
132	433	-2
132	435	-2
132	437	-8
132	438	2
132	439	-2
132	449	-2
132	452	-2
132	453	-2
132	460	-2
132	461	4
132	463	-2
132	475	-2
132	482	2
132	484	-2
132	493	-4
132	494	2
132	495	-2
132	498	4
132	503	2
132	505	2
132	507	2
132	509	2
132	510	-2
132	511	-4
132	512	4
132	515	2
132	517	-2
132	518	-2
132	519	-2
132	526	2
132	529	8
132	530	-6
132	535	2
132	538	4
132	539	4
132	541	2
132	549	-4
132	555	2
132	557	2
132	559	-2
132	560	2
132	574	6
132	577	-6
132	585	1
132	587	1
132	592	-1
132	593	1
132	599	1
132	600	1
132	601	-1
132	602	2
132	603	-2
132	606	-1
132	607	2
132	608	-1
132	609	1
132	610	-4
132	611	2
132	613	4
132	614	-1
132	616	-2
132	617	-2
132	618	1
132	625	-1
132	626	1
132	627	-1
132	628	3
132	632	1
132	633	1
132	635	-3
132	636	-2
132	638	1
132	640	1
132	647	1
132	648	-1
132	653	-1
132	654	-1
132	655	-4
132	656	2
132	657	1
132	658	-5
132	659	-3
132	660	-1
132	661	-2
132	664	3
132	670	-1
132	672	3
132	674	1
132	675	1
132	676	-1
132	677	1
132	680	-1
132	681	-4
132	683	-3
132	684	-6
132	685	-3
132	686	-1
132	687	1
132	688	2
132	689	2
132	690	-1
132	691	-4
132	692	1
132	693	-3
132	694	-4
132	695	3
132	696	4
132	697	5
132	701	-1
132	703	-1
132	706	2
132	709	2
132	710	-5
132	711	-1
132	713	2
132	718	-2
132	723	-2
132	724	3
132	725	1
132	726	2
132	730	1
132	731	1
132	733	-2
132	734	1
132	735	-1
132	736	-1
132	738	1
132	741	1
132	742	-1
132	744	-1
132	745	1
132	747	-2
132	748	2
132	750	1
132	751	-1
132	755	1
132	756	-2
132	765	1
132	766	-4
132	767	3
132	768	1
132	770	3
132	771	1
132	773	-1
132	774	2
132	776	-1
132	777	1
132	778	-2
132	779	1
132	781	2
132	783	-1
132	784	1
132	785	2
132	786	-3
132	787	1
132	789	-4
132	790	2
132	791	-4
132	792	-2
132	793	4
132	794	-2
132	795	1
132	796	2
132	799	1
132	802	2
132	803	-2
132	806	-3
132	807	-2
132	808	1
132	810	1
132	811	-1
132	812	-2
132	813	1
132	814	-1
132	816	2
132	817	1
132	819	-6
132	822	-2
132	825	1
132	826	-2
132	832	1
132	833	2
132	834	2
132	835	-1
132	839	1
132	840	2
132	871	-12
132	875	4
132	885	2
132	886	-2
132	916	2
132	919	-2
132	929	-2
133	30	8
133	34	4
133	36	8
133	41	-16
133	62	4
133	66	-4
133	68	8
133	71	8
133	78	4
133	88	4
133	95	-8
133	99	-4
133	100	-4
133	111	-4
133	121	-8
133	129	6
133	130	6
133	133	-2
133	141	2
133	142	-2
133	143	2
133	144	-4
133	151	2
133	152	2
133	155	2
133	157	-4
133	159	4
133	160	2
133	161	4
133	163	-2
133	183	2
133	187	-4
133	190	-4
133	196	4
133	198	-4
133	203	4
133	205	-8
133	207	-2
133	208	4
133	213	2
133	217	-4
133	229	-2
133	231	-6
133	236	-4
133	239	-4
133	241	-4
133	242	-4
133	243	-2
133	244	4
133	246	-4
133	247	-4
133	252	2
133	258	4
133	261	2
133	272	4
133	282	4
133	290	-4
133	291	4
133	292	-4
133	314	-1
133	317	-2
133	323	-3
133	326	-1
133	330	2
133	331	-2
133	334	-6
133	336	-2
133	337	2
133	338	-2
133	339	2
133	340	2
133	341	-4
133	346	-2
133	348	2
133	349	-1
133	352	2
133	353	-2
133	355	-4
133	365	-4
133	366	2
133	367	2
133	368	-2
133	369	2
133	372	2
133	378	2
133	379	2
133	382	-2
133	385	-2
133	386	-2
133	387	-2
133	393	-4
133	397	4
133	401	2
133	402	-2
133	403	-4
133	410	-2
133	411	2
133	412	2
133	413	2
133	414	-4
133	415	2
133	418	2
133	419	-4
133	420	2
133	422	-1
133	434	-4
133	437	-4
133	438	2
133	439	4
133	444	-2
133	445	2
133	447	4
133	448	-4
133	449	-2
133	452	2
133	454	2
133	457	2
133	460	-4
133	462	2
133	465	-2
133	468	-2
133	473	-2
133	475	2
133	476	4
133	477	-4
133	483	-1
133	484	2
133	489	-1
133	491	-2
133	492	2
133	494	-2
133	495	-4
133	496	-4
133	498	-4
133	499	2
133	502	-2
133	504	-2
133	506	4
133	509	2
133	510	2
133	513	2
133	515	-1
133	517	-1
133	519	-2
133	520	2
133	522	-2
133	526	2
133	529	2
133	530	-4
133	531	2
133	535	2
133	538	2
133	540	-2
133	542	4
133	543	2
133	549	2
133	558	2
133	567	-2
133	568	-2
133	570	2
133	575	2
133	589	-1
133	590	1
133	592	-1
133	593	1
133	599	3
133	600	1
133	601	-3
133	602	-1
133	605	3
133	606	3
133	608	-2
133	610	-1
133	624	-1
133	627	1
133	629	1
133	630	-1
133	632	1
133	633	1
133	634	-1
133	636	-1
133	653	-1
133	654	-1
133	655	-1
133	657	1
133	659	-1
133	660	1
133	661	-1
133	663	1
133	664	1
133	665	-2
133	666	-2
133	667	1
133	669	-1
133	670	1
133	671	1
133	672	2
133	673	-2
133	674	1
133	676	-2
133	677	1
133	680	2
133	681	-1
133	682	2
133	684	-1
133	685	2
133	686	1
133	687	1
133	688	-2
133	689	1
133	691	-3
133	692	-1
133	693	-1
133	696	4
133	697	1
133	698	2
133	699	1
133	700	-2
133	703	2
133	704	1
133	706	1
133	708	1
133	709	1
133	710	-1
133	711	-2
133	712	3
133	713	1
133	715	-1
133	716	2
133	720	2
133	721	-1
133	725	2
133	726	2
133	730	-1
133	731	-1
133	732	-1
133	733	1
133	734	-1
133	735	-3
133	740	-1
133	741	-1
133	743	2
133	744	1
133	745	1
133	746	-1
133	747	1
133	748	-1
133	750	1
133	751	1
133	752	3
133	753	3
133	754	1
133	755	-1
133	756	-4
133	757	-2
133	765	2
133	766	-1
133	768	2
133	770	2
133	771	-1
133	773	2
133	774	-1
133	775	-1
133	778	-2
133	780	2
133	781	5
133	782	-1
133	784	-1
133	785	-1
133	786	-1
133	787	1
133	788	-1
133	789	2
133	790	-1
133	791	1
133	792	-3
133	793	-1
133	794	1
133	795	1
133	796	2
133	797	2
133	798	-2
133	802	-4
133	803	-2
133	804	1
133	805	-1
133	808	1
133	809	1
133	810	-4
133	811	-1
133	812	1
133	814	-2
133	816	-1
133	817	1
133	818	-1
133	819	1
133	823	1
133	824	1
133	825	1
133	826	-1
133	827	3
133	832	-1
133	834	1
133	835	-1
133	836	1
133	838	-1
133	839	-1
133	889	2
133	891	4
133	903	-1
134	1	-14
134	3	-8
134	23	6
134	26	-12
134	30	8
134	34	-4
134	36	-8
134	39	-32
134	40	-16
134	41	8
134	42	-24
134	49	-12
134	50	6
134	62	-2
134	80	-8
134	82	4
134	89	2
134	93	4
134	96	-8
134	97	8
134	99	-8
134	100	8
134	102	-4
134	105	8
134	118	8
134	119	-8
134	130	-6
134	132	6
134	141	1
134	142	1
134	149	2
134	160	-2
134	171	-2
134	172	2
134	179	2
134	182	4
134	188	-2
134	189	8
134	199	-4
134	200	-1
134	204	2
134	205	2
134	209	2
134	213	-4
134	215	-4
134	219	-4
134	220	-4
134	223	-4
134	231	4
134	233	-4
134	238	2
134	240	-2
134	244	-4
134	245	4
134	246	-2
134	260	-4
134	262	4
134	265	12
134	267	-12
134	268	4
134	269	-2
134	273	-4
134	274	4
134	275	8
134	280	4
134	284	8
134	285	-8
134	286	4
134	287	-4
134	290	4
134	291	-4
134	292	8
134	295	-6
134	297	2
134	323	-1
134	365	-2
134	366	-1
134	367	1
134	368	-2
134	369	-3
134	380	-2
134	382	2
134	383	-2
134	385	-2
134	386	2
134	388	2
134	389	-1
134	402	-4
134	403	-5
134	406	-1
134	408	-4
134	409	1
134	410	-2
134	411	2
134	415	2
134	438	2
134	446	-2
134	447	-2
134	448	6
134	453	2
134	457	-2
134	468	2
134	471	2
134	483	2
134	485	2
134	491	2
134	493	2
134	496	1
134	500	2
134	507	2
134	508	-2
134	509	2
134	510	4
134	511	2
134	517	2
134	523	2
134	524	10
134	526	-10
134	528	-6
134	529	2
134	530	2
134	534	-10
134	535	6
134	536	2
134	540	-2
134	541	4
134	542	-5
134	544	2
134	546	-4
134	547	-4
134	548	5
134	549	2
134	553	2
134	557	-4
134	558	-4
134	559	4
134	560	4
134	562	10
134	563	4
134	564	-4
134	566	-1
134	567	2
134	571	4
134	573	5
134	574	-2
134	575	-2
134	577	2
134	578	2
134	625	1
134	626	-1
134	627	1
134	629	-1
134	633	2
134	634	-1
134	656	-1
134	659	3
134	664	-1
134	670	1
134	671	-1
134	672	1
134	673	-1
134	680	1
134	685	-2
134	687	1
134	689	-1
134	690	3
134	693	1
134	698	1
134	711	1
134	720	-1
134	722	2
134	723	-1
134	724	-3
134	725	1
134	733	-5
134	736	1
134	748	-2
134	750	-1
134	753	1
134	756	1
134	769	3
134	771	-1
134	779	-1
134	783	-1
134	790	-1
134	794	-1
134	796	4
134	798	-2
134	803	1
134	804	-1
134	805	-3
134	809	-1
134	810	-3
134	811	1
134	814	-1
134	815	-1
134	816	-1
134	818	1
134	820	2
134	821	-1
134	822	-1
134	824	1
134	825	-1
134	826	5
134	828	-1
134	829	-7
134	830	5
134	832	-4
134	833	1
134	835	3
134	837	-1
134	838	1
134	839	-2
134	840	-2
135	4	6
135	5	4
135	6	8
135	30	-8
135	31	-16
135	36	8
135	37	-16
135	60	-8
135	62	-4
135	67	-8
135	68	-16
135	71	-8
135	81	-8
135	86	4
135	88	-8
135	89	-4
135	99	-12
135	100	-4
135	104	8
135	117	-8
135	121	-16
135	126	8
135	133	4
135	149	2
135	150	4
135	152	-4
135	159	-4
135	161	-4
135	162	-4
135	173	-4
135	177	4
135	183	8
135	187	16
135	190	8
135	192	-8
135	198	12
135	200	2
135	205	4
135	206	-4
135	207	4
135	209	4
135	215	-4
135	218	4
135	224	-4
135	225	4
135	227	-4
135	230	-4
135	232	-4
135	234	-4
135	235	-4
135	236	8
135	237	-4
135	239	-8
135	242	8
135	251	4
135	257	-12
135	258	8
135	260	-4
135	261	-8
135	268	-4
135	272	8
135	283	8
135	287	4
135	292	-8
135	293	4
135	295	4
135	297	-4
135	312	-2
135	313	2
135	314	2
135	315	4
135	317	4
135	328	2
135	333	2
135	334	2
135	335	4
135	336	6
135	337	-2
135	338	-2
135	339	-4
135	340	-2
135	341	4
135	343	4
135	344	-2
135	345	-2
135	347	4
135	348	-2
135	350	2
135	351	2
135	353	-2
135	355	4
135	362	2
135	363	-2
135	364	4
135	369	2
135	375	-2
135	378	4
135	379	-2
135	380	-2
135	385	2
135	386	2
135	387	4
135	388	-4
135	389	2
135	391	2
135	393	4
135	394	-2
135	397	-4
135	399	-2
135	401	-4
135	402	4
135	403	2
135	404	4
135	405	4
135	407	2
135	408	-4
135	409	-2
135	410	-4
135	411	2
135	412	-6
135	413	-4
135	414	2
135	415	2
135	423	2
135	427	4
135	432	4
135	433	-2
135	434	-2
135	436	-4
135	437	2
135	438	-4
135	439	-2
135	444	2
135	447	4
135	448	-2
135	449	2
135	451	4
135	452	2
135	453	2
135	456	4
135	458	-4
135	462	-2
135	465	-4
135	466	4
135	469	2
135	470	2
135	472	2
135	476	-2
135	477	2
135	482	-2
135	484	4
135	492	4
135	493	2
135	494	-2
135	495	2
135	496	-4
135	498	8
135	499	-4
135	502	-4
135	503	4
135	504	4
135	506	-2
135	507	2
135	508	-4
135	509	6
135	510	2
135	511	4
135	512	2
135	513	4
135	514	-4
135	515	-2
135	517	-2
135	519	-4
135	520	-4
135	522	4
135	526	-4
135	527	-4
135	529	-4
135	530	2
135	531	-4
135	535	-4
135	538	-2
135	540	-2
135	541	6
135	542	2
135	543	4
135	544	2
135	549	4
135	553	4
135	554	-2
135	555	-4
135	557	6
135	558	2
135	559	2
135	560	2
135	567	-4
135	569	2
135	572	2
135	574	-4
135	577	2
135	581	2
135	582	-2
135	584	-1
135	586	1
135	587	-1
135	597	-2
135	598	-1
135	599	-1
135	600	-2
135	601	2
135	603	2
135	605	-1
135	607	-1
135	608	2
135	609	-1
135	610	3
135	611	-1
135	613	-1
135	614	3
135	615	1
135	625	1
135	626	-2
135	627	-1
135	633	1
135	634	-1
135	635	1
135	636	-2
135	637	1
135	638	-2
135	639	-1
135	644	1
135	645	2
135	647	1
135	648	-1
135	650	1
135	651	2
135	652	1
135	655	2
135	656	-1
135	659	-1
135	660	-2
135	661	2
135	664	1
135	665	-1
135	666	2
135	667	-2
135	668	2
135	670	-1
135	671	-1
135	673	-1
135	674	2
135	675	-1
135	676	1
135	677	-1
135	678	2
135	681	-1
135	684	2
135	685	-1
135	686	-2
135	687	1
135	688	-4
135	689	-2
135	690	-2
135	691	1
135	692	2
135	693	3
135	694	3
135	695	1
135	696	-4
135	697	-5
135	701	-1
135	703	-1
135	705	-1
135	706	1
135	707	-1
135	708	-1
135	709	1
135	711	3
135	712	2
135	713	1
135	714	1
135	717	1
135	718	-1
135	720	1
135	721	-2
135	723	2
135	724	-4
135	725	-2
135	726	-6
135	730	-2
135	731	1
135	732	-2
135	733	1
135	736	1
135	737	-1
135	738	-2
135	739	-1
135	740	-1
135	741	-3
135	742	-1
135	743	-4
135	744	2
135	745	2
135	747	-1
135	748	-4
135	750	-3
135	751	3
135	752	-3
135	754	-2
135	756	2
135	757	1
135	763	-2
135	764	-2
135	765	1
135	766	1
135	767	3
135	768	-1
135	769	-1
135	770	-6
135	771	-2
135	773	-1
135	774	2
135	775	-1
135	776	-3
135	777	1
135	779	-2
135	780	1
135	781	-1
135	782	2
135	783	-2
135	784	-2
135	785	1
135	786	1
135	787	2
135	788	-5
135	789	4
135	790	-2
135	791	2
135	792	-4
135	794	2
135	795	3
135	796	3
135	797	-2
135	798	2
135	799	-5
135	800	1
135	801	-2
135	802	-1
135	803	1
135	804	-2
135	805	1
135	806	-1
135	807	1
135	808	2
135	809	1
135	810	2
135	811	5
135	812	1
135	814	-2
135	816	3
135	817	2
135	818	1
135	819	2
135	822	2
135	823	4
135	825	-3
135	826	-4
135	827	2
135	832	-3
135	833	3
135	834	-4
135	835	1
135	836	1
135	838	-1
135	839	-3
135	840	-1
135	871	-24
135	875	-8
135	901	-2
135	902	2
135	903	2
135	919	4
135	925	2
135	929	-2
136	12	-18
136	21	12
136	25	12
136	33	8
136	47	-6
136	59	-2
136	61	-4
136	64	-2
136	65	4
136	74	-8
136	86	-2
136	134	8
136	137	-4
136	142	2
136	144	4
136	150	-4
136	153	-4
136	155	-4
136	161	4
136	162	2
136	166	-2
136	173	4
136	174	8
136	175	-4
136	185	-8
136	221	4
136	227	2
136	249	8
136	250	2
136	251	-4
136	254	-4
136	306	-2
136	307	4
136	309	-2
136	310	-3
136	311	3
136	312	7
136	313	-6
136	314	-2
136	317	-2
136	323	-1
136	326	2
136	331	2
136	335	-1
136	336	-2
136	338	2
136	339	2
136	340	2
136	341	-2
136	342	-4
136	343	-7
136	344	2
136	345	4
136	347	-6
136	351	-4
136	352	2
136	354	4
136	358	4
136	359	-4
136	360	4
136	361	-2
136	364	-2
136	381	2
136	382	-2
136	390	2
136	392	-4
136	421	-4
136	426	2
136	427	-2
136	430	5
136	431	2
136	432	-4
136	433	2
136	435	2
136	440	2
136	450	4
136	451	-2
136	459	2
136	463	-4
136	464	2
136	474	2
136	476	2
136	479	2
136	480	2
136	481	-4
136	482	-2
136	486	-2
136	488	2
136	489	-2
136	585	2
136	588	-2
136	590	-1
136	591	2
136	593	-1
136	594	-2
136	595	-3
136	596	3
136	597	4
136	603	-1
136	614	1
136	621	-1
136	622	-3
136	623	3
136	628	1
136	629	-2
136	630	-1
136	631	1
136	632	1
136	637	1
136	639	-1
136	640	-5
136	641	2
136	642	-4
136	643	2
136	645	-1
136	646	1
136	648	2
136	649	4
136	650	1
136	651	-2
136	652	1
136	656	1
136	665	1
136	670	1
136	673	1
136	674	-2
136	678	-1
136	679	2
136	681	1
136	683	1
136	698	1
136	702	-1
136	709	-2
136	712	1
136	718	-1
136	722	1
136	727	-4
136	728	1
136	729	1
136	739	2
136	740	1
136	741	1
136	744	-2
136	747	1
136	749	2
136	757	-1
136	761	1
136	762	-1
136	763	1
136	764	-1
136	846	12
136	847	12
136	849	20
136	850	20
136	852	-18
136	856	-6
136	857	24
136	858	-10
136	863	-8
136	865	-8
136	868	18
136	877	-8
136	878	4
136	880	-8
136	881	-12
136	883	-6
136	885	4
136	886	2
136	888	4
136	892	-4
136	893	8
136	894	-4
136	896	-1
136	901	3
136	902	-3
136	908	6
136	909	-6
136	910	-4
136	911	-4
136	912	-2
136	913	4
136	914	4
136	918	-8
136	920	6
136	921	-6
136	923	-4
136	926	-2
136	928	-4
136	930	-2
137	4	6
137	5	4
137	6	4
137	36	8
137	53	-2
137	59	2
137	65	-2
137	68	-8
137	76	-8
137	88	-8
137	97	-8
137	99	-4
137	100	-4
137	121	-8
137	129	-6
137	149	-2
137	152	-2
137	158	-4
137	159	-4
137	161	-4
137	173	-4
137	176	-4
137	177	4
137	181	4
137	187	4
137	190	4
137	192	-4
137	198	4
137	207	2
137	209	2
137	216	4
137	217	4
137	218	4
137	221	-4
137	222	8
137	224	-4
137	234	-4
137	235	-4
137	236	4
137	239	-8
137	241	4
137	250	4
137	258	4
137	260	-4
137	264	8
137	265	-8
137	269	4
137	272	4
137	292	-4
137	299	1
137	302	1
137	310	4
137	311	-2
137	315	2
137	316	-1
137	318	1
137	319	-2
137	322	-2
137	330	2
137	332	1
137	336	2
137	337	-4
137	338	-2
137	340	-2
137	350	2
137	362	2
137	370	1
137	371	2
137	373	-2
137	374	-2
137	385	2
137	387	4
137	395	2
137	399	-4
137	400	-4
137	404	2
137	413	-2
137	420	2
137	421	4
137	430	-2
137	431	2
137	432	2
137	434	-4
137	437	2
137	438	-2
137	441	-4
137	445	-2
137	447	8
137	448	-4
137	449	2
137	453	-2
137	459	-2
137	460	-2
137	461	2
137	462	-2
137	464	-2
137	472	-2
137	476	-4
137	477	4
137	482	-2
137	484	6
137	485	2
137	492	4
137	494	2
137	495	-4
137	496	-2
137	499	-2
137	502	-2
137	503	6
137	505	4
137	507	2
137	509	2
137	510	2
137	511	2
137	512	2
137	518	-2
137	521	2
137	526	2
137	527	-2
137	531	-8
137	533	2
137	535	-4
137	539	2
137	540	-2
137	542	2
137	543	2
137	544	2
137	549	2
137	553	2
137	554	-2
137	558	2
137	572	2
137	577	-2
137	584	-1
137	592	-1
137	598	-1
137	601	4
137	602	1
137	603	1
137	605	1
137	606	-1
137	610	2
137	611	-1
137	612	-2
137	613	-1
137	614	-1
137	615	1
137	616	1
137	617	-2
137	618	1
137	622	-2
137	623	1
137	624	1
137	626	1
137	635	2
137	637	1
137	638	-1
137	639	1
137	640	2
137	643	1
137	647	1
137	653	1
137	654	-2
137	655	-1
137	656	-1
137	658	1
137	659	-1
137	660	-2
137	663	-1
137	664	1
137	667	1
137	670	-2
137	674	1
137	675	-1
137	676	-2
137	682	2
137	684	1
137	686	1
137	688	-1
137	689	-1
137	692	1
137	694	-3
137	696	-1
137	700	1
137	703	-2
137	705	-1
137	706	2
137	708	-1
137	711	-1
137	712	1
137	713	1
137	716	2
137	717	3
137	718	-1
137	719	-2
137	720	-1
137	722	2
137	723	-1
137	724	1
137	726	-1
137	731	2
137	732	-2
137	733	2
137	734	-2
137	735	-2
137	737	-1
137	738	-2
137	739	1
137	740	1
137	741	-5
137	742	-2
137	744	-2
137	745	1
137	746	1
137	747	-1
137	748	-4
137	754	1
137	756	1
137	757	1
137	765	-3
137	767	3
137	768	1
137	769	-1
137	770	-2
137	771	2
137	774	1
137	776	-1
137	777	1
137	778	-2
137	779	1
137	781	2
137	782	1
137	783	-1
137	784	-1
137	785	-1
137	786	1
137	787	1
137	788	-2
137	789	1
137	790	-2
137	791	1
137	792	-5
137	794	1
137	795	2
137	796	1
137	799	1
137	802	1
137	803	-2
137	804	-1
137	805	1
137	806	1
137	809	-2
137	810	3
137	811	2
137	812	-2
137	813	1
137	814	-1
137	816	1
137	817	3
137	818	1
137	819	-1
137	823	1
137	826	-2
137	827	1
137	832	-1
137	834	-1
137	835	1
137	836	1
137	837	-2
137	838	2
137	839	-1
137	840	-1
138	1	-28
138	3	-4
138	4	3
138	5	-4
138	6	-12
138	7	6
138	10	-24
138	24	12
138	30	4
138	43	-24
138	61	-2
138	62	-2
138	69	8
138	71	-8
138	80	-16
138	81	12
138	82	-4
138	88	-4
138	95	4
138	98	8
138	99	14
138	100	-6
138	105	-16
138	109	-8
138	119	-4
138	120	-4
138	124	-8
138	127	3
138	131	6
138	133	1
138	149	3
138	160	-5
138	166	-8
138	167	4
138	178	-4
138	182	-4
138	189	-8
138	190	4
138	191	-4
138	193	8
138	194	4
138	195	4
138	198	-4
138	199	4
138	200	2
138	203	-2
138	205	4
138	207	4
138	209	-1
138	233	-4
138	234	8
138	235	-20
138	236	2
138	240	-4
138	242	2
138	257	2
138	258	-6
138	259	8
138	260	8
138	263	-8
138	267	4
138	268	2
138	271	4
138	273	4
138	275	-16
138	276	4
138	277	4
138	281	-8
138	282	4
138	288	-12
138	293	-2
138	294	2
138	297	-4
138	323	-1
138	341	2
138	353	-2
138	360	1
138	362	-2
138	363	-1
138	364	1
138	372	-4
138	383	-2
138	385	-6
138	386	3
138	387	4
138	388	-4
138	389	2
138	391	7
138	393	-2
138	397	-3
138	398	2
138	399	3
138	401	-4
138	402	4
138	403	-5
138	404	-8
138	405	2
138	406	9
138	407	4
138	410	-2
138	411	-3
138	413	-2
138	415	-4
138	416	2
138	418	-3
138	423	2
138	436	-2
138	438	2
138	442	4
138	453	-2
138	454	2
138	458	2
138	460	6
138	462	2
138	469	1
138	482	-2
138	494	2
138	495	-4
138	498	2
138	499	-2
138	500	-4
138	501	-2
138	503	-2
138	506	-4
138	509	-8
138	510	2
138	512	-8
138	519	-2
138	520	-4
138	522	2
138	523	2
138	524	4
138	525	16
138	526	-3
138	527	4
138	528	8
138	529	2
138	530	6
138	532	-2
138	533	4
138	534	-10
138	535	4
138	536	-6
138	537	2
138	539	-8
138	542	-1
138	545	10
138	546	-12
138	547	4
138	548	3
138	549	2
138	550	2
138	554	-2
138	555	-8
138	559	-4
138	564	-2
138	565	-4
138	566	1
138	569	2
138	572	-4
138	573	1
138	578	-8
138	581	2
138	582	-1
138	594	-1
138	602	-2
138	603	-1
138	606	2
138	614	2
138	628	-1
138	631	2
138	634	-1
138	637	1
138	650	1
138	655	2
138	656	-1
138	658	4
138	659	4
138	660	-5
138	661	3
138	664	1
138	665	1
138	669	1
138	670	1
138	672	1
138	673	-1
138	674	-2
138	678	2
138	680	1
138	683	1
138	684	2
138	685	-1
138	686	3
138	687	1
138	689	-6
138	691	4
138	692	1
138	696	-5
138	697	-2
138	705	-1
138	711	3
138	717	2
138	718	-1
138	724	-3
138	725	3
138	732	2
138	733	3
138	738	-4
138	743	-2
138	748	1
138	756	-1
138	765	-1
138	766	1
138	767	1
138	768	1
138	769	-1
138	770	1
138	773	4
138	775	-2
138	776	-2
138	777	-2
138	780	-3
138	782	-1
138	783	4
138	784	-1
138	785	-2
138	786	1
138	789	1
138	792	4
138	793	-2
138	794	3
138	795	-2
138	796	-5
138	799	-2
138	800	1
138	802	1
138	803	-6
138	804	1
138	806	1
138	807	7
138	808	1
138	810	-4
138	814	3
138	815	-2
138	816	-1
138	817	2
138	818	-1
138	819	4
138	820	3
138	821	3
138	822	2
138	824	-1
138	826	1
138	827	-3
138	828	2
138	829	3
138	830	-6
138	831	1
138	832	1
138	833	1
138	835	-1
138	836	1
138	840	1
138	886	4
138	898	-1
139	4	6
139	23	12
139	36	-8
139	49	-12
139	52	-2
139	56	2
139	57	2
139	73	4
139	84	4
139	86	4
139	89	4
139	90	8
139	92	4
139	97	-8
139	99	-4
139	100	-8
139	102	-16
139	106	-8
139	107	4
139	123	-4
139	125	-4
139	130	6
139	138	4
139	139	-2
139	140	-2
139	142	-2
139	145	-2
139	148	2
139	149	-2
139	154	-2
139	156	2
139	159	-2
139	164	-4
139	168	-4
139	169	2
139	192	4
139	208	4
139	209	4
139	214	6
139	216	4
139	217	4
139	223	-8
139	224	-8
139	226	-4
139	229	-4
139	230	-4
139	233	-4
139	234	-4
139	235	-4
139	239	8
139	240	-4
139	244	-4
139	247	-4
139	250	-4
139	252	-4
139	260	-4
139	262	-4
139	264	-4
139	265	-4
139	270	-4
139	274	8
139	280	4
139	286	4
139	287	-8
139	290	4
139	291	-8
139	292	4
139	294	-4
139	300	3
139	301	-1
139	302	2
139	329	-1
139	330	-2
139	332	-2
139	334	1
139	355	-4
139	362	2
139	363	2
139	366	2
139	369	2
139	378	2
139	382	-2
139	383	-2
139	384	2
139	385	2
139	387	-2
139	393	-2
139	398	2
139	399	-4
139	404	2
139	405	2
139	409	-4
139	413	-2
139	419	-2
139	420	-2
139	422	6
139	423	-1
139	425	2
139	427	2
139	428	2
139	434	2
139	438	-2
139	443	-4
139	444	2
139	447	-4
139	448	6
139	452	-4
139	453	-1
139	456	4
139	457	-2
139	458	-2
139	459	2
139	460	-1
139	465	2
139	466	2
139	468	6
139	476	-2
139	477	-2
139	482	1
139	484	-3
139	485	6
139	489	2
139	491	-1
139	492	2
139	493	-2
139	495	-2
139	496	6
139	503	6
139	505	2
139	507	2
139	508	2
139	509	2
139	510	2
139	512	2
139	515	-2
139	518	-4
139	519	-2
139	521	2
139	523	4
139	526	2
139	529	-2
139	530	2
139	531	2
139	533	-2
139	535	-4
139	538	2
139	540	-2
139	541	2
139	542	2
139	544	2
139	549	2
139	553	-6
139	554	-2
139	557	-4
139	558	-4
139	560	2
139	574	-2
139	575	2
139	577	-2
139	589	-3
139	590	-1
139	592	-3
139	593	-1
139	599	2
139	605	3
139	608	-3
139	617	-3
139	618	1
139	621	2
139	626	2
139	629	1
139	633	1
139	636	-1
139	637	3
139	638	2
139	644	2
139	647	2
139	650	1
139	652	2
139	653	-1
139	654	-1
139	655	-1
139	656	1
139	657	2
139	658	1
139	659	-1
139	660	-1
139	661	-1
139	664	1
139	665	-1
139	667	2
139	670	-2
139	671	1
139	674	-2
139	676	2
139	681	-2
139	682	-2
139	684	1
139	685	2
139	686	2
139	689	-1
139	690	1
139	692	1
139	693	-2
139	696	-1
139	698	-1
139	703	-1
139	705	-1
139	706	2
139	709	-2
139	711	-1
139	712	1
139	713	2
139	714	1
139	717	1
139	718	1
139	720	-7
139	721	-2
139	722	4
139	723	-2
139	724	1
139	725	-1
139	730	1
139	731	1
139	732	2
139	733	6
139	737	-1
139	739	1
139	740	-1
139	741	1
139	742	-4
139	744	1
139	745	1
139	746	-4
139	747	-1
139	748	-7
139	751	2
139	753	-1
139	754	-1
139	756	1
139	757	-1
139	763	-2
139	765	1
139	768	1
139	769	-4
139	773	-1
139	775	1
139	777	1
139	779	2
139	780	1
139	781	1
139	782	1
139	783	1
139	785	-4
139	786	-2
139	790	-3
139	791	2
139	793	1
139	794	4
139	796	-1
139	797	-2
139	798	2
139	799	2
139	800	2
139	801	-2
139	803	-2
139	804	-1
139	805	2
139	806	1
139	808	-2
139	809	-1
139	810	-1
139	812	-2
139	813	1
139	815	-1
139	816	1
139	817	1
139	818	1
139	819	1
139	822	1
139	823	2
139	825	1
139	826	1
139	832	-1
139	834	1
139	835	3
139	836	2
139	837	-4
139	838	3
139	839	-2
139	840	-1
140	3	8
140	5	8
140	30	-8
140	36	-8
140	45	-12
140	61	-4
140	62	8
140	64	-4
140	65	8
140	77	8
140	82	8
140	88	4
140	95	-8
140	96	8
140	99	4
140	100	4
140	101	8
140	121	8
140	129	18
140	130	-12
140	131	6
140	140	4
140	141	2
140	142	4
140	148	-4
140	149	-6
140	152	-2
140	159	-4
140	160	6
140	173	-4
140	176	4
140	177	4
140	178	-4
140	187	4
140	190	4
140	203	4
140	205	-8
140	207	-6
140	208	-4
140	209	-4
140	216	-8
140	217	-12
140	221	4
140	233	-4
140	235	8
140	236	4
140	239	4
140	241	-16
140	246	-4
140	258	-4
140	264	-8
140	265	4
140	270	-4
140	272	-4
140	282	-8
140	284	-8
140	291	-4
140	292	4
140	293	4
140	294	-4
140	302	-1
140	318	1
140	320	2
140	322	-2
140	323	-2
140	330	2
140	331	4
140	332	1
140	334	-4
140	336	2
140	340	-2
140	341	2
140	350	6
140	355	2
140	362	-2
140	363	-2
140	364	-2
140	365	-4
140	366	-4
140	367	2
140	368	2
140	369	-4
140	370	-6
140	371	2
140	373	4
140	374	8
140	379	-2
140	382	4
140	383	-4
140	384	-2
140	385	6
140	386	-8
140	387	-2
140	391	-4
140	392	-4
140	393	-2
140	396	-2
140	398	-2
140	399	-4
140	400	-8
140	401	4
140	402	2
140	403	6
140	407	-2
140	408	2
140	409	4
140	410	-2
140	411	2
140	413	2
140	414	4
140	415	-2
140	418	4
140	419	-4
140	420	-2
140	421	-10
140	430	4
140	431	-2
140	432	2
140	434	4
140	435	6
140	436	-2
140	437	4
140	438	-8
140	439	2
140	445	-2
140	447	-6
140	448	4
140	449	2
140	453	2
140	454	-4
140	459	-2
140	460	-4
140	461	6
140	462	-2
140	463	4
140	464	-2
140	468	2
140	472	-4
140	473	2
140	475	-8
140	476	2
140	477	-2
140	482	-2
140	484	-4
140	491	4
140	492	-2
140	493	2
140	495	6
140	498	2
140	499	-2
140	502	2
140	503	-2
140	504	4
140	505	-2
140	506	4
140	507	2
140	509	-2
140	514	2
140	518	2
140	519	-2
140	520	2
140	521	-2
140	523	2
140	526	2
140	527	-4
140	529	2
140	530	-4
140	531	4
140	533	-2
140	535	-8
140	537	6
140	538	2
140	539	-6
140	540	4
140	542	-2
140	543	-2
140	549	-2
140	555	4
140	558	-2
140	567	2
140	568	-2
140	570	2
140	572	2
140	574	-2
140	575	-4
140	584	-1
140	591	3
140	592	-2
140	593	-5
140	594	-1
140	599	1
140	602	1
140	603	1
140	604	2
140	605	1
140	606	-1
140	607	2
140	608	-3
140	609	3
140	610	1
140	612	-4
140	613	-2
140	614	-1
140	615	1
140	617	2
140	618	-1
140	622	-2
140	623	1
140	624	1
140	625	-1
140	627	-1
140	628	-3
140	629	-2
140	631	3
140	632	-1
140	633	2
140	634	-1
140	635	2
140	636	5
140	637	2
140	638	-2
140	639	2
140	640	-5
140	642	-2
140	643	1
140	648	-1
140	649	1
140	653	2
140	654	-1
140	656	1
140	659	-3
140	660	3
140	663	-1
140	665	-1
140	667	1
140	668	-2
140	669	-3
140	671	3
140	672	2
140	673	-2
140	674	3
140	677	-2
140	678	-1
140	680	1
140	681	1
140	682	-2
140	683	1
140	684	-2
140	685	-1
140	686	-3
140	687	1
140	688	1
140	689	3
140	690	-1
140	691	-3
140	692	1
140	693	-3
140	696	1
140	698	2
140	699	1
140	703	6
140	705	2
140	706	3
140	708	2
140	710	-2
140	711	-3
140	712	1
140	713	4
140	715	2
140	716	2
140	717	-4
140	718	2
140	719	-2
140	720	3
140	721	3
140	724	5
140	726	-1
140	730	-1
140	731	-1
140	732	1
140	733	-3
140	734	-4
140	735	-4
140	737	5
140	738	4
140	739	-4
140	740	1
140	741	-2
140	742	2
140	743	2
140	745	-4
140	746	1
140	748	2
140	750	1
140	751	1
140	752	4
140	753	2
140	754	1
140	755	-4
140	757	-1
140	765	-3
140	766	-3
140	767	1
140	768	-2
140	769	2
140	770	-4
140	771	-2
140	773	-1
140	774	1
140	775	-2
140	776	3
140	777	1
140	780	3
140	781	-2
140	782	-2
140	784	5
140	785	1
140	786	3
140	787	-4
140	788	-3
140	789	1
140	790	-1
140	791	-2
140	792	1
140	793	2
140	794	-1
140	795	2
140	796	-2
140	797	1
140	798	-2
140	803	3
140	804	2
140	805	-2
140	807	-2
140	808	1
140	809	3
140	810	4
140	811	-1
140	812	4
140	814	3
140	815	-1
140	816	1
140	817	-5
140	818	-1
140	819	1
140	822	1
140	823	-1
140	824	1
140	826	1
140	827	-1
140	832	1
140	833	1
140	836	1
140	837	-1
140	838	-3
140	839	1
141	1	28
141	5	-4
141	6	8
141	7	-4
141	10	-96
141	24	48
141	30	16
141	31	-16
141	37	-16
141	38	-16
141	39	-16
141	43	-16
141	69	8
141	71	-24
141	80	-24
141	81	8
141	89	-4
141	99	-8
141	105	8
141	109	-16
141	114	8
141	120	-8
141	126	8
141	156	-4
141	157	-4
141	160	-8
141	176	4
141	178	-4
141	182	4
141	183	8
141	189	8
141	190	-12
141	191	-20
141	192	8
141	193	32
141	194	20
141	195	12
141	196	4
141	198	4
141	199	-4
141	206	-4
141	207	4
141	215	-4
141	224	-4
141	234	-4
141	235	-4
141	236	-4
141	240	4
141	242	4
141	257	4
141	260	-8
141	261	-4
141	262	-4
141	263	-4
141	264	-4
141	271	8
141	273	-4
141	275	4
141	276	8
141	277	-4
141	278	8
141	283	4
141	285	4
141	288	8
141	293	4
141	295	8
141	315	2
141	323	2
141	329	2
141	333	2
141	336	2
141	340	-2
141	348	-4
141	349	2
141	355	-6
141	369	-2
141	372	-2
141	379	-2
141	383	4
141	387	-4
141	391	2
141	392	-4
141	393	2
141	398	-6
141	399	2
141	400	2
141	402	-4
141	403	-4
141	404	-2
141	405	6
141	406	-6
141	407	-4
141	408	2
141	409	-2
141	410	6
141	411	-2
141	413	-2
141	414	-2
141	415	6
141	416	-2
141	423	2
141	430	2
141	435	-2
141	444	2
141	449	2
141	454	2
141	462	-2
141	465	2
141	470	2
141	472	2
141	477	2
141	482	2
141	491	-2
141	493	2
141	498	-2
141	499	6
141	500	6
141	501	-10
141	502	-4
141	506	-2
141	508	-4
141	509	4
141	512	4
141	513	-4
141	514	-6
141	519	8
141	520	-4
141	522	6
141	523	-2
141	524	-8
141	525	-12
141	528	-6
141	529	-6
141	530	2
141	531	-2
141	532	12
141	533	-2
141	534	-2
141	536	2
141	538	-2
141	540	-2
141	541	2
141	542	-2
141	543	2
141	544	4
141	546	-6
141	547	-4
141	548	12
141	550	10
141	553	2
141	554	2
141	555	-2
141	559	4
141	562	2
141	563	-2
141	564	-2
141	565	-8
141	566	4
141	568	4
141	570	-2
141	571	2
141	573	-2
141	574	-6
141	577	-2
141	578	4
141	584	-1
141	602	1
141	603	1
141	605	-1
141	606	-1
141	614	-1
141	615	1
141	631	1
141	636	1
141	637	-2
141	640	-1
141	647	1
141	648	1
141	649	2
141	656	1
141	659	10
141	660	-7
141	661	1
141	664	-1
141	669	5
141	671	-2
141	672	-2
141	674	-1
141	677	-2
141	678	2
141	680	-3
141	684	2
141	685	-4
141	686	7
141	688	-1
141	689	-6
141	690	6
141	691	2
141	692	1
141	693	2
141	694	-1
141	696	-5
141	697	1
141	705	-1
141	707	1
141	709	-1
141	710	2
141	711	1
141	712	-1
141	723	1
141	724	-1
141	725	-2
141	726	-1
141	730	-1
141	731	-1
141	732	-1
141	733	2
141	738	-1
141	740	-1
141	743	-2
141	745	2
141	750	-1
141	751	-1
141	756	3
141	757	-1
141	766	1
141	767	-2
141	768	1
141	769	3
141	770	-2
141	775	-2
141	776	-2
141	777	1
141	779	1
141	781	-2
141	782	-1
141	783	-2
141	785	3
141	787	1
141	789	1
141	790	-1
141	791	1
141	792	-2
141	794	-1
141	795	1
141	796	3
141	799	1
141	802	5
141	803	2
141	804	-1
141	807	1
141	808	-1
141	810	2
141	811	1
141	813	2
141	815	-1
141	818	3
141	820	-4
141	821	-1
141	822	1
141	823	2
141	824	1
141	825	-5
141	826	-3
141	828	-3
141	829	2
141	830	2
141	831	-6
141	833	-2
141	835	1
141	839	1
141	840	-1
141	875	-8
141	903	2
142	3	8
142	4	6
142	6	4
142	30	-8
142	34	-8
142	42	-16
142	61	4
142	62	-8
142	65	-4
142	77	-8
142	81	-8
142	82	-16
142	86	4
142	88	-4
142	89	-4
142	93	8
142	96	-16
142	97	-8
142	99	-12
142	100	4
142	131	-12
142	132	12
142	133	4
142	141	2
142	149	-2
142	152	-2
142	160	-2
142	171	-4
142	178	4
142	179	4
142	184	8
142	197	-4
142	201	4
142	202	-4
142	203	-4
142	205	4
142	207	2
142	209	4
142	212	-4
142	213	-4
142	215	-8
142	218	-4
142	219	-4
142	220	-4
142	224	-4
142	230	-4
142	231	4
142	233	8
142	234	-4
142	235	-4
142	238	-4
142	240	4
142	241	4
142	246	-4
142	251	4
142	252	-4
142	257	-12
142	260	-4
142	261	-4
142	262	4
142	265	-4
142	268	4
142	270	4
142	282	4
142	284	8
142	287	4
142	290	4
142	295	-4
142	302	1
142	318	-1
142	320	-2
142	323	2
142	332	-1
142	334	2
142	336	4
142	341	2
142	350	-2
142	355	2
142	359	2
142	361	-2
142	362	2
142	363	-2
142	364	2
142	365	-4
142	367	2
142	368	-2
142	370	4
142	374	-2
142	375	-2
142	376	2
142	378	4
142	379	-2
142	380	-4
142	383	6
142	384	2
142	385	4
142	386	6
142	387	2
142	391	2
142	393	2
142	394	2
142	396	2
142	397	-4
142	399	-2
142	400	2
142	402	4
142	403	4
142	404	2
142	405	2
142	407	4
142	409	2
142	410	-2
142	411	2
142	413	-2
142	414	2
142	415	4
142	418	2
142	421	2
142	422	2
142	427	2
142	428	2
142	429	2
142	435	2
142	439	2
142	443	-2
142	444	4
142	445	-2
142	446	-6
142	449	2
142	452	4
142	453	4
142	454	-2
142	456	2
142	457	-4
142	458	-4
142	459	2
142	460	2
142	461	-4
142	462	4
142	463	-2
142	465	-2
142	470	2
142	471	4
142	472	-4
142	473	2
142	474	4
142	476	-6
142	479	-4
142	483	6
142	485	2
142	487	-2
142	491	-2
142	492	2
142	493	4
142	494	-2
142	495	2
142	496	-2
142	497	2
142	498	4
142	502	-4
142	503	6
142	504	2
142	505	-2
142	506	-2
142	507	-4
142	508	-2
142	509	6
142	510	-6
142	512	2
142	513	2
142	514	2
142	515	-2
142	517	-2
142	518	-2
142	519	-4
142	521	4
142	522	2
142	523	-4
142	526	-2
142	529	-4
142	530	2
142	533	4
142	535	-2
142	537	-4
142	538	-4
142	539	4
142	540	-6
142	541	6
142	543	4
142	544	4
142	549	-4
142	553	2
142	554	-4
142	555	-2
142	557	6
142	559	-2
142	560	4
142	567	-4
142	570	4
142	574	-2
142	576	-4
142	584	2
142	590	1
142	591	-1
142	592	-2
142	594	1
142	599	-2
142	600	-4
142	602	-2
142	603	2
142	604	1
142	605	-1
142	606	2
142	607	-1
142	608	2
142	609	2
142	610	2
142	612	1
142	614	2
142	615	-2
142	617	-2
142	618	1
142	620	-1
142	621	1
142	622	2
142	623	-1
142	625	4
142	626	1
142	627	-1
142	628	1
142	630	2
142	631	-4
142	633	-1
142	634	-1
142	636	-1
142	637	2
142	638	-1
142	642	1
142	644	1
142	646	3
142	647	1
142	648	-1
142	649	-1
142	651	3
142	653	-2
142	654	-3
142	655	-2
142	656	-1
142	657	-4
142	660	-2
142	666	-3
142	668	1
142	669	-1
142	670	-3
142	671	-4
142	672	-1
142	673	-1
142	675	-1
142	676	-1
142	677	2
142	679	-2
142	680	-3
142	682	1
142	683	-1
142	686	-2
142	687	1
142	688	-2
142	689	-2
142	690	-3
142	691	2
142	692	3
142	693	3
142	694	2
142	696	-3
142	697	-3
142	698	1
142	699	-2
142	702	-1
142	703	-1
142	705	-1
142	706	4
142	709	-1
142	710	1
142	711	-1
142	712	1
142	713	2
142	714	1
142	716	3
142	717	5
142	719	7
142	720	-1
142	721	-2
142	722	5
142	723	1
142	724	-1
142	725	-3
142	726	-2
142	727	-2
142	728	-1
142	729	-3
142	730	-1
142	731	1
142	734	-1
142	735	1
142	737	-1
142	738	-1
142	739	-1
142	740	-1
142	741	1
142	742	-3
142	743	-1
142	745	2
142	746	-3
142	748	-5
142	750	-1
142	751	2
142	754	-3
142	755	1
142	756	2
142	757	1
142	758	-4
142	759	-3
142	760	1
142	761	3
142	762	1
142	763	-1
142	765	1
142	766	2
142	767	1
142	768	-3
142	769	1
142	770	-5
142	772	1
142	773	-1
142	775	1
142	776	-1
142	777	-2
142	779	1
142	780	2
142	781	-2
142	782	4
142	783	-2
142	785	-2
142	786	2
142	787	1
142	788	-1
142	789	-2
142	790	-1
142	791	3
142	792	-1
142	793	1
142	794	-2
142	796	6
142	797	-2
142	798	-1
142	799	-1
142	801	-1
142	802	-2
142	804	-4
142	808	2
142	810	2
142	811	3
142	812	-2
142	813	3
142	814	-2
142	815	4
142	816	6
142	817	2
142	819	2
142	822	-6
142	823	4
142	825	-2
142	826	-4
142	832	-2
142	833	6
142	835	-3
142	836	3
142	837	1
142	838	1
142	839	-2
142	840	-2
142	871	-24
142	910	4
142	912	4
142	915	8
142	919	4
142	927	2
142	929	-2
143	4	-12
143	6	8
143	23	-12
143	30	-16
143	36	8
143	46	12
143	48	12
143	49	12
143	50	-12
143	61	4
143	63	8
143	66	8
143	67	-8
143	69	-16
143	70	-8
143	71	-16
143	81	-16
143	88	-12
143	89	-4
143	90	-8
143	97	-8
143	98	-8
143	99	-4
143	100	8
143	102	16
143	104	8
143	111	-8
143	117	-8
143	124	8
143	127	-6
143	131	-12
143	133	-2
143	135	4
143	144	-4
143	149	-2
143	156	4
143	160	6
143	166	12
143	167	-8
143	176	-4
143	178	8
143	182	-8
143	183	-8
143	184	4
143	192	-16
143	196	4
143	199	-8
143	200	4
143	206	4
143	209	-2
143	212	-4
143	216	-4
143	223	4
143	224	8
143	231	4
143	232	4
143	233	8
143	234	-4
143	235	8
143	239	-8
143	240	8
143	242	12
143	245	-4
143	257	-4
143	259	-4
143	264	8
143	265	-4
143	268	8
143	273	16
143	274	-8
143	280	-8
143	281	4
143	286	4
143	287	16
143	292	-8
143	293	-8
143	294	4
143	295	-4
143	297	-4
143	315	-2
143	327	2
143	328	2
143	329	-2
143	332	2
143	333	-4
143	334	2
143	336	-2
143	340	2
143	341	-2
143	348	2
143	349	-2
143	353	2
143	355	8
143	359	2
143	360	-2
143	362	2
143	369	4
143	372	10
143	383	4
143	385	8
143	386	-6
143	387	8
143	388	-6
143	389	4
143	391	-6
143	392	4
143	393	4
143	397	2
143	398	-8
143	400	2
143	401	2
143	402	16
143	403	2
143	404	8
143	405	8
143	408	4
143	409	-4
143	410	-4
143	411	2
143	413	-8
143	414	2
143	415	2
143	418	2
143	419	2
143	420	-2
143	421	6
143	430	-2
143	434	-2
143	435	-4
143	436	2
143	438	2
143	442	-4
143	444	-2
143	447	4
143	448	-4
143	453	-2
143	457	-2
143	458	-2
143	460	-2
143	465	-6
143	468	-4
143	469	2
143	470	4
143	476	-4
143	477	2
143	478	-2
143	482	2
143	484	2
143	485	-2
143	490	2
143	491	-2
143	492	6
143	493	2
143	494	2
143	495	-4
143	496	-4
143	498	8
143	503	4
143	506	4
143	507	4
143	509	4
143	510	-4
143	512	2
143	513	6
143	514	4
143	517	-2
143	519	-4
143	522	8
143	523	-4
143	526	2
143	529	8
143	530	-4
143	531	-4
143	533	8
143	535	2
143	537	-4
143	538	2
143	539	14
143	541	4
143	542	2
143	549	-4
143	553	8
143	555	2
143	557	4
143	558	2
143	559	-8
143	560	2
143	569	2
143	574	4
143	576	-2
143	577	-4
143	580	-1
143	581	-3
143	582	2
143	584	1
143	587	1
143	591	-1
143	592	1
143	593	1
143	594	3
143	599	-1
143	600	1
143	602	2
143	603	-1
143	604	-2
143	606	-1
143	609	1
143	614	-1
143	615	-2
143	626	1
143	627	-1
143	628	1
143	631	-5
143	634	-1
143	636	-3
143	637	-1
143	638	-2
143	640	1
143	645	2
143	647	-2
143	649	-1
143	651	1
143	653	2
143	654	-1
143	655	-1
143	656	1
143	658	-7
143	659	-4
143	660	-4
143	661	-2
143	664	3
143	665	1
143	668	-2
143	669	-1
143	670	-4
143	671	1
143	672	1
143	673	-1
143	674	5
143	677	1
143	682	1
143	683	-1
143	684	-4
143	685	-4
143	686	-4
143	687	3
143	688	1
143	689	4
143	690	-2
143	691	-7
143	692	8
143	693	-1
143	694	-1
143	696	2
143	697	1
143	698	-1
143	699	-2
143	705	-5
143	706	1
143	707	1
143	709	4
143	710	-2
143	711	-2
143	712	-1
143	713	-2
143	717	8
143	718	-1
143	719	1
143	720	1
143	721	1
143	722	-1
143	723	1
143	724	2
143	725	2
143	726	1
143	730	1
143	731	1
143	732	-6
143	733	-4
143	738	1
143	740	-1
143	742	1
143	745	2
143	748	3
143	750	1
143	751	-1
143	755	1
143	756	-3
143	757	-1
143	758	-1
143	765	-1
143	766	-2
143	767	1
143	768	-1
143	769	-2
143	770	2
143	771	2
143	773	-2
143	776	-7
143	777	1
143	779	1
143	780	1
143	781	2
143	783	-4
143	784	1
143	785	4
143	786	-1
143	787	-1
143	789	-2
143	790	4
143	791	-4
143	792	-2
143	793	1
143	794	-8
143	795	1
143	796	2
143	797	-2
143	798	1
143	799	-3
143	800	1
143	802	2
143	803	-4
143	806	-4
143	807	-4
143	808	2
143	810	2
143	811	-1
143	812	-3
143	813	1
143	814	-2
143	815	4
143	816	2
143	817	2
143	819	-4
143	822	-4
143	825	2
143	826	-4
143	832	2
143	833	2
143	834	-2
143	835	-2
143	837	1
143	838	-2
143	839	2
143	840	2
143	871	-24
143	875	8
143	886	-8
143	898	2
143	903	-2
144	1	-28
144	3	8
144	4	6
144	5	12
144	6	8
144	7	-6
144	10	-48
144	23	12
144	26	-24
144	30	-8
144	36	-8
144	39	-32
144	40	-16
144	49	-24
144	50	12
144	62	4
144	80	8
144	82	8
144	88	4
144	89	8
144	90	8
144	96	8
144	97	-8
144	100	-12
144	102	-16
144	105	-40
144	109	-16
144	118	8
144	119	-8
144	120	-16
144	121	8
144	149	-4
144	160	4
144	189	-4
144	191	-8
144	192	4
144	193	20
144	205	-4
144	207	4
144	209	4
144	215	8
144	216	8
144	217	4
144	223	-4
144	224	-4
144	233	-4
144	234	-8
144	239	8
144	240	-8
144	257	8
144	258	-4
144	260	-4
144	263	-4
144	264	-4
144	265	-8
144	267	8
144	268	4
144	271	8
144	272	-4
144	274	16
144	275	-8
144	276	8
144	277	-4
144	278	8
144	280	4
144	282	-8
144	284	-12
144	285	-8
144	286	4
144	287	-16
144	288	12
144	291	-4
144	292	8
144	293	4
144	294	-12
144	295	-8
144	332	-2
144	355	-2
144	362	2
144	363	2
144	364	-2
144	379	2
144	380	2
144	383	-2
144	385	6
144	386	-6
144	387	-4
144	398	-2
144	399	-4
144	402	2
144	403	6
144	404	4
144	405	4
144	408	2
144	413	2
144	415	-2
144	416	2
144	419	-2
144	420	-2
144	434	4
144	438	-6
144	447	-4
144	448	4
144	449	-2
144	453	4
144	460	2
144	468	2
144	472	2
144	473	2
144	476	-2
144	477	-4
144	484	-2
144	485	2
144	491	4
144	492	-2
144	493	-6
144	496	2
144	500	-14
144	502	-4
144	503	4
144	505	2
144	507	4
144	508	4
144	509	2
144	510	2
144	512	8
144	514	2
144	519	-2
144	521	-2
144	523	4
144	524	16
144	525	4
144	526	10
144	527	-6
144	528	-6
144	529	-2
144	530	-4
144	531	10
144	532	2
144	534	-4
144	535	-14
144	536	-20
144	538	4
144	540	4
144	541	4
144	543	2
144	544	-2
144	545	-2
144	546	6
144	547	2
144	548	-6
144	549	6
144	550	8
144	553	-10
144	554	-2
144	555	-2
144	557	-4
144	558	-8
144	560	4
144	562	6
144	563	4
144	565	-10
144	566	-6
144	567	2
144	568	-2
144	570	2
144	571	4
144	572	6
144	573	6
144	574	6
144	577	-14
144	578	2
144	592	-1
144	593	-1
144	599	1
144	625	-1
144	626	1
144	627	-1
144	633	1
144	636	1
144	637	1
144	638	1
144	639	-1
144	647	1
144	648	-1
144	653	-1
144	654	-1
144	655	-2
144	656	2
144	658	-1
144	659	-5
144	660	-7
144	664	1
144	670	-1
144	671	1
144	674	-1
144	684	-1
144	685	2
144	686	3
144	689	1
144	690	-1
144	692	-1
144	693	-2
144	696	1
144	703	-2
144	705	1
144	706	1
144	709	-1
144	711	-1
144	712	3
144	713	1
144	718	2
144	720	-3
144	721	-1
144	722	2
144	723	-2
144	724	5
144	725	-1
144	731	2
144	732	3
144	733	3
144	736	-1
144	737	-1
144	738	-1
144	739	1
144	741	1
144	742	-2
144	744	-1
144	745	3
144	747	-1
144	748	-4
144	750	1
144	751	1
144	756	-1
144	765	3
144	768	-1
144	769	1
144	770	-2
144	771	-1
144	773	1
144	779	1
144	781	-1
144	783	2
144	785	-2
144	786	-2
144	787	-1
144	790	-6
144	791	-1
144	792	-3
144	793	3
144	794	10
144	795	-1
144	796	-5
144	799	1
144	803	-4
144	804	-5
144	805	1
144	806	3
144	808	-2
144	809	-3
144	810	4
144	811	-1
144	812	2
144	813	1
144	814	2
144	816	2
144	817	3
144	818	-1
144	819	-4
144	820	9
144	821	10
144	823	2
144	824	-1
144	825	2
144	826	1
144	827	-3
144	828	7
144	830	-9
144	831	-1
144	832	-1
144	833	2
144	834	1
144	835	3
144	836	1
144	837	-3
144	838	3
144	839	-5
144	840	-3
145	1	-28
145	5	-4
145	6	-8
145	7	6
145	30	-8
145	37	8
145	38	16
145	43	-16
145	60	4
145	68	-8
145	69	-8
145	71	-8
145	81	8
145	88	-4
145	89	2
145	99	8
145	100	-4
145	105	-24
145	109	-8
145	114	-8
145	120	-8
145	126	-8
145	157	2
145	160	2
145	182	-4
145	183	-2
145	187	4
145	189	-16
145	190	8
145	192	-8
145	196	-2
145	199	4
145	200	2
145	206	2
145	207	2
145	215	2
145	234	4
145	235	-8
145	236	4
145	237	2
145	240	-4
145	242	4
145	257	4
145	258	-4
145	260	4
145	261	2
145	263	-8
145	267	4
145	271	4
145	273	4
145	275	-12
145	276	4
145	277	4
145	285	-4
145	288	-12
145	293	-2
145	295	-2
145	297	-4
145	314	-1
145	323	-1
145	333	-1
145	335	2
145	348	2
145	349	-1
145	352	2
145	355	4
145	372	2
145	383	-2
145	387	6
145	388	-4
145	389	2
145	391	2
145	398	-2
145	399	2
145	402	8
145	403	-2
145	404	2
145	405	4
145	406	8
145	407	2
145	410	-2
145	412	-2
145	413	-6
145	414	-2
145	415	-4
145	416	4
145	423	2
145	454	2
145	460	2
145	462	2
145	470	-1
145	472	-1
145	482	-2
145	493	-1
145	495	-2
145	498	8
145	499	-4
145	500	-10
145	508	2
145	509	-2
145	512	-6
145	513	4
145	514	2
145	519	-2
145	520	-4
145	522	2
145	524	6
145	525	14
145	527	4
145	528	2
145	529	2
145	532	-2
145	533	2
145	534	-4
145	536	-4
145	544	-2
145	545	4
145	546	-4
145	547	8
145	548	-4
145	550	-2
145	553	-2
145	554	-2
145	555	-4
145	559	-4
145	563	2
145	565	-2
145	568	-1
145	572	-2
145	574	2
145	577	-1
145	578	-2
145	601	-1
145	602	-1
145	603	-1
145	606	1
145	614	2
145	637	1
145	652	1
145	656	-1
145	658	1
145	659	-4
145	660	-3
145	661	3
145	664	1
145	669	-1
145	672	1
145	678	2
145	680	1
145	681	-1
145	684	-1
145	685	-1
145	686	-1
145	688	-1
145	689	1
145	691	-2
145	692	1
145	695	1
145	697	-2
145	701	-1
145	705	-1
145	710	-1
145	712	2
145	714	1
145	717	1
145	718	-1
145	725	2
145	733	2
145	738	-2
145	739	-1
145	743	-2
145	756	-2
145	766	1
145	767	1
145	768	1
145	772	1
145	773	1
145	774	1
145	775	-2
145	776	-2
145	777	-1
145	781	2
145	782	-1
145	783	2
145	784	-2
145	785	-2
145	786	1
145	788	-2
145	789	1
145	790	-1
145	792	3
145	794	2
145	795	-1
145	796	-3
145	797	1
145	802	-1
145	803	-4
145	806	1
145	807	3
145	808	1
145	809	1
145	814	1
145	816	1
145	817	1
145	818	-2
145	819	1
145	820	2
145	821	2
145	826	1
145	827	-1
145	828	5
145	829	2
145	830	-4
145	831	1
145	833	1
145	875	4
145	903	-1
146	34	-8
146	60	-8
146	61	4
146	62	-4
146	64	-4
146	65	-4
146	67	-8
146	86	12
146	88	-4
146	89	-8
146	93	8
146	101	8
146	141	2
146	142	-4
146	143	-4
146	150	8
146	151	-8
146	153	4
146	155	-4
146	157	-16
146	158	4
146	159	-4
146	160	-2
146	161	-4
146	162	-4
146	163	4
146	171	-4
146	172	-8
146	173	-4
146	177	4
146	179	4
146	181	4
146	183	4
146	187	8
146	188	4
146	196	4
146	200	4
146	201	12
146	202	-8
146	204	-8
146	205	4
146	206	-8
146	209	-2
146	211	4
146	212	-4
146	213	-4
146	214	8
146	215	-8
146	217	-4
146	219	-8
146	222	-8
146	227	-4
146	229	4
146	232	-4
146	236	4
146	237	-4
146	238	4
146	241	4
146	242	4
146	245	-4
146	246	-4
146	248	-4
146	250	-8
146	251	4
146	252	-4
146	253	8
146	261	-4
146	269	4
146	293	4
146	302	2
146	305	-2
146	312	-2
146	313	4
146	314	4
146	315	4
146	319	-4
146	320	-4
146	321	-6
146	322	-2
146	323	-2
146	326	4
146	327	2
146	328	4
146	330	2
146	331	-4
146	333	10
146	334	-2
146	335	4
146	336	6
146	337	2
146	338	-4
146	340	-8
146	341	-4
146	342	6
146	343	2
146	344	-2
146	346	2
146	347	2
146	348	-2
146	349	-4
146	352	-2
146	354	-2
146	359	2
146	361	-2
146	363	-2
146	364	2
146	365	-4
146	366	2
146	367	2
146	368	-6
146	369	4
146	370	2
146	371	2
146	373	2
146	374	-2
146	375	2
146	376	2
146	377	-2
146	378	8
146	380	-4
146	381	-4
146	382	-2
146	384	2
146	388	-4
146	390	2
146	391	2
146	392	2
146	394	-2
146	395	2
146	396	2
146	400	4
146	401	4
146	409	-4
146	412	-2
146	417	4
146	418	2
146	421	2
146	422	6
146	423	4
146	426	2
146	427	2
146	430	2
146	431	2
146	432	4
146	433	2
146	434	-10
146	435	2
146	436	-2
146	437	-4
146	438	-2
146	439	-2
146	441	6
146	443	-4
146	446	-4
146	449	6
146	450	-2
146	452	-2
146	453	-2
146	454	-2
146	455	4
146	457	-2
146	458	-8
146	459	2
146	460	-4
146	462	4
146	463	-2
146	464	-2
146	465	-2
146	466	2
146	469	2
146	470	4
146	471	4
146	472	-8
146	473	4
146	474	2
146	475	2
146	476	-6
146	477	10
146	479	-4
146	480	-4
146	481	2
146	482	-2
146	483	4
146	484	-2
146	487	-12
146	489	2
146	490	-2
146	491	-2
146	492	2
146	493	4
146	494	-2
146	496	-4
146	503	2
146	504	2
146	505	2
146	506	2
146	511	-2
146	513	2
146	514	-2
146	515	-2
146	518	-4
146	537	-2
146	575	2
146	580	2
146	581	2
146	582	-4
146	584	-3
146	585	2
146	586	1
146	587	-1
146	589	-3
146	590	2
146	591	-2
146	592	-1
146	593	4
146	594	2
146	595	3
146	596	-1
146	597	-3
146	599	3
146	600	-4
146	601	-2
146	603	5
146	605	1
146	606	2
146	608	2
146	609	-2
146	610	-2
146	613	-2
146	614	1
146	615	3
146	617	-2
146	620	1
146	621	3
146	622	-1
146	623	1
146	625	2
146	626	-1
146	627	2
146	628	1
146	629	3
146	630	-2
146	631	-3
146	632	4
146	634	-2
146	635	2
146	636	-3
146	637	1
146	638	-2
146	639	-4
146	640	-2
146	642	2
146	643	2
146	644	4
146	645	5
146	646	3
146	647	-1
146	649	-2
146	650	2
146	651	1
146	652	3
146	653	-6
146	654	-1
146	655	1
146	656	2
146	662	-2
146	663	-1
146	664	-1
146	665	-3
146	666	-3
146	667	1
146	668	1
146	669	1
146	670	-1
146	673	-4
146	674	3
146	675	-3
146	676	-3
146	677	1
146	678	3
146	679	-2
146	680	1
146	681	-5
146	682	6
146	683	-1
146	687	1
146	688	1
146	692	1
146	693	3
146	694	-5
146	695	2
146	697	-1
146	698	3
146	699	-1
146	700	-4
146	701	-4
146	702	-3
146	703	-4
146	704	5
146	705	-2
146	706	3
146	707	2
146	708	1
146	710	-1
146	712	2
146	713	2
146	714	2
146	715	1
146	716	1
146	717	1
146	718	-3
146	720	1
146	722	1
146	723	4
146	724	-3
146	726	-5
146	727	-2
146	728	-1
146	729	-3
146	732	-4
146	734	-2
146	735	2
146	736	2
146	737	4
146	739	-1
146	740	-3
146	741	1
146	742	2
146	743	-2
146	744	2
146	746	-6
146	747	-1
146	748	1
146	749	2
146	751	-1
146	752	2
146	753	-2
146	754	2
146	756	1
146	757	2
146	758	-4
146	759	-4
146	760	2
146	761	3
146	762	3
146	763	-6
146	764	-1
146	765	3
146	766	1
146	767	2
146	768	1
146	770	-3
146	771	1
146	772	1
146	774	2
146	775	-2
146	776	-2
146	777	3
146	778	-3
146	779	1
146	780	3
146	785	2
146	787	-2
146	788	-5
146	789	4
146	793	3
146	795	3
146	797	-3
146	798	1
146	799	-2
146	800	1
146	812	1
146	813	2
146	834	-3
146	836	1
146	875	-8
146	889	-4
146	895	-2
146	901	-2
146	902	4
146	903	4
146	910	4
146	912	6
146	924	-2
146	927	2
146	929	-2
147	16	12
147	23	-18
147	30	-4
147	34	4
147	35	14
147	36	8
147	46	12
147	49	6
147	55	3
147	56	-1
147	62	-2
147	63	-2
147	72	-4
147	85	2
147	89	2
147	92	4
147	96	-4
147	98	-8
147	99	-4
147	100	2
147	102	4
147	107	-8
147	122	-6
147	141	-3
147	142	-1
147	146	-1
147	164	1
147	171	2
147	182	-2
147	204	-2
147	209	-4
147	213	2
147	223	4
147	231	-2
147	233	4
147	292	-4
147	295	-2
147	323	2
147	329	1
147	357	2
147	365	1
147	369	1
147	386	1
147	402	2
147	403	1
147	448	-2
147	468	-2
147	469	2
147	483	-2
147	485	-5
147	509	2
147	510	-2
147	519	-2
147	541	2
147	542	1
147	625	1
147	629	1
147	633	-1
147	634	2
147	650	-1
147	680	-2
147	698	-1
147	720	1
147	723	-1
147	725	-1
147	748	1
147	750	2
147	794	-1
147	796	1
147	839	1
147	841	60
147	844	-60
147	853	-2
147	861	2
147	862	2
147	871	-12
147	879	-2
147	892	4
147	906	-2
147	919	-2
148	3	4
148	16	12
148	20	-8
148	23	-6
148	30	-4
148	34	4
148	35	6
148	36	8
148	41	-8
148	42	-8
148	46	6
148	48	6
148	49	6
148	50	-6
148	55	1
148	56	-1
148	62	-2
148	63	-2
148	70	-2
148	72	-4
148	73	-2
148	81	-4
148	82	-8
148	85	2
148	89	2
148	91	4
148	92	4
148	96	-14
148	97	4
148	98	-8
148	99	-4
148	100	2
148	102	4
148	104	8
148	106	2
148	107	-4
148	117	-8
148	122	-10
148	123	8
148	125	-4
148	132	9
148	141	-1
148	142	-1
148	146	-1
148	147	1
148	164	3
148	171	2
148	172	-2
148	179	-4
148	180	2
148	182	-2
148	188	-2
148	199	-2
148	203	-2
148	204	-2
148	209	-4
148	213	8
148	223	4
148	224	-2
148	228	-4
148	231	-6
148	233	12
148	237	2
148	238	2
148	244	4
148	245	4
148	257	-4
148	259	-4
148	268	2
148	269	4
148	270	-2
148	273	4
148	274	-2
148	280	-8
148	281	4
148	282	4
148	284	4
148	286	4
148	287	4
148	290	-6
148	292	-8
148	295	-6
148	323	2
148	329	2
148	357	1
148	358	-1
148	365	1
148	367	-1
148	368	3
148	369	3
148	383	4
148	386	3
148	393	3
148	402	4
148	403	3
148	408	3
148	415	3
148	445	-6
148	446	2
148	447	3
148	448	-6
148	457	6
148	467	1
148	468	-4
148	469	4
148	483	-4
148	485	-6
148	489	2
148	507	-6
148	509	4
148	510	-6
148	511	-2
148	517	-10
148	519	-6
148	540	-4
148	541	4
148	542	3
148	549	-6
148	557	4
148	558	3
148	559	-2
148	560	3
148	569	3
148	570	4
148	625	2
148	629	2
148	633	-3
148	634	2
148	650	-2
148	651	2
148	671	-3
148	680	-4
148	687	2
148	690	-3
148	698	-2
148	720	2
148	722	-2
148	723	-2
148	725	-3
148	748	2
148	750	5
148	751	-2
148	769	-3
148	791	3
148	794	-2
148	796	3
148	798	2
148	799	2
148	814	-3
148	815	6
148	816	3
148	822	-6
148	825	3
148	826	-6
148	832	3
148	833	3
148	835	-4
148	836	-4
148	837	5
148	838	-3
148	839	3
148	871	-12
148	892	4
148	906	-1
148	907	-1
148	915	-1
148	919	-2
149	5	4
149	6	8
149	7	-4
149	10	-48
149	20	-16
149	35	4
149	37	-16
149	38	-16
149	39	-32
149	71	-4
149	84	4
149	86	4
149	88	4
149	90	-4
149	92	4
149	94	8
149	98	-4
149	99	-8
149	105	-8
149	109	-8
149	111	-8
149	113	-8
149	114	8
149	117	-8
149	119	-8
149	122	-8
149	123	4
149	124	8
149	191	-8
149	193	20
149	207	4
149	215	6
149	224	-4
149	226	-4
149	230	-4
149	233	2
149	234	-6
149	235	6
149	258	4
149	259	4
149	262	-4
149	263	4
149	264	-4
149	267	-4
149	268	4
149	270	-4
149	271	4
149	275	8
149	276	4
149	277	-8
149	278	8
149	281	4
149	283	4
149	288	8
149	294	4
149	297	-4
149	330	-1
149	331	-1
149	332	-2
149	334	1
149	378	2
149	379	4
149	387	-6
149	405	6
149	416	-2
149	420	-2
149	423	1
149	425	2
149	427	2
149	444	-2
149	449	-4
149	452	-2
149	453	-1
149	456	4
149	458	-4
149	460	-3
149	465	2
149	466	2
149	469	2
149	470	4
149	471	2
149	477	-2
149	482	1
149	484	1
149	485	-1
149	489	2
149	493	-2
149	495	2
149	500	-4
149	512	4
149	514	2
149	515	2
149	517	-2
149	519	-1
149	522	4
149	523	2
149	524	4
149	525	-4
149	527	-2
149	528	-8
149	530	2
149	531	6
149	532	4
149	533	-4
149	536	-2
149	538	4
149	540	-2
149	541	8
149	545	-4
149	550	10
149	553	-2
149	555	2
149	560	4
149	562	4
149	564	-2
149	565	-8
149	566	-2
149	567	-4
149	568	2
149	569	4
149	571	8
149	572	2
149	573	4
149	574	-2
149	577	-6
149	644	1
149	645	-1
149	647	1
149	648	-1
149	654	-1
149	660	-6
149	661	1
149	665	-1
149	674	-1
149	676	1
149	678	2
149	682	-1
149	686	1
149	703	-3
149	714	-1
149	717	-1
149	718	1
149	723	-1
149	730	-1
149	731	3
149	732	3
149	736	-2
149	738	1
149	740	-1
149	745	2
149	751	1
149	754	-1
149	757	-1
149	763	-2
149	765	2
149	769	-1
149	770	1
149	775	-1
149	777	1
149	779	1
149	780	1
149	782	-1
149	783	1
149	786	-2
149	787	1
149	792	-1
149	793	1
149	794	1
149	795	1
149	796	1
149	797	-2
149	798	1
149	799	1
149	800	1
149	801	-2
149	803	1
149	804	-4
149	805	5
149	806	-3
149	807	-2
149	808	-1
149	809	-1
149	810	-3
149	811	-1
149	813	1
149	814	-3
149	817	2
149	819	-3
149	820	1
149	821	1
149	822	-1
149	823	2
149	824	-1
149	828	2
149	829	-2
149	830	1
149	831	-2
149	833	2
149	834	-2
149	837	1
149	838	-2
149	839	-1
149	840	-1
150	15	12
150	21	12
150	25	-12
150	33	8
150	34	4
150	35	4
150	47	-12
150	57	4
150	65	2
150	85	8
150	86	-4
150	87	8
150	89	4
150	91	4
150	92	8
150	94	-8
150	103	8
150	106	4
150	122	-4
150	168	-4
150	174	2
150	185	-2
150	207	-2
150	208	-4
150	209	-2
150	211	-6
150	212	6
150	213	2
150	214	-4
150	217	-4
150	220	4
150	224	-2
150	225	4
150	228	-6
150	231	-2
150	232	-2
150	241	-4
150	245	4
150	246	4
150	248	-2
150	249	4
150	253	-4
150	254	-4
150	255	-8
150	261	-4
150	270	-4
150	290	-4
150	328	1
150	330	-2
150	331	2
150	334	2
150	350	-2
150	370	-2
150	376	-2
150	378	-2
150	417	-4
150	421	-1
150	422	-2
150	423	-2
150	426	4
150	427	-4
150	428	-2
150	440	4
150	441	-2
150	442	2
150	443	2
150	446	2
150	451	2
150	452	-2
150	453	-4
150	454	-2
150	455	4
150	457	2
150	458	2
150	459	-2
150	460	-2
150	466	-2
150	467	4
150	469	2
150	470	-2
150	471	-4
150	473	-2
150	482	2
150	483	-2
150	484	2
150	485	-2
150	486	-6
150	488	4
150	489	4
150	490	-4
150	491	2
150	493	-2
150	504	2
150	505	2
150	514	-2
150	515	-4
150	517	-2
150	518	2
150	575	-4
150	641	4
150	646	-2
150	647	1
150	648	1
150	649	1
150	653	-1
150	662	2
150	665	-1
150	666	1
150	676	1
150	677	-2
150	678	-1
150	679	2
150	699	1
150	700	-1
150	702	2
150	703	1
150	714	2
150	715	1
150	716	-1
150	719	-3
150	720	1
150	721	1
150	722	-2
150	723	-2
150	727	2
150	728	4
150	729	2
150	730	1
150	731	-2
150	735	1
150	736	2
150	737	1
150	738	1
150	742	1
150	744	-1
150	745	-1
150	746	1
150	749	-2
150	750	1
150	751	-1
150	752	-2
150	753	2
150	754	1
150	755	1
150	757	-1
150	758	2
150	759	2
150	760	-2
150	761	-2
150	762	-2
150	763	2
150	764	-4
150	765	1
150	770	1
150	771	-2
150	772	1
150	775	1
150	777	1
150	778	1
150	779	-1
150	780	-1
150	784	1
150	786	-2
150	787	2
150	791	1
150	793	-2
150	795	1
150	797	1
150	798	1
150	800	2
150	813	1
150	834	1
150	837	1
150	847	24
150	855	32
150	865	16
150	866	-16
150	869	-12
150	870	12
150	874	-2
150	880	-16
150	883	-12
150	884	12
150	887	-2
150	891	12
150	892	6
150	893	8
150	894	-12
150	904	2
150	908	3
150	909	-1
150	911	4
150	912	-4
150	914	4
150	915	-8
150	919	-2
150	920	-2
150	921	2
150	922	-4
150	923	-8
150	925	-1
150	926	-2
150	927	-2
150	928	-4
150	929	1
150	930	2
151	3	4
151	20	-8
151	23	6
151	30	-4
151	35	2
151	36	-8
151	37	-8
151	49	-6
151	55	-1
151	56	1
151	62	2
151	63	4
151	70	-2
151	72	4
151	73	2
151	82	4
151	84	4
151	86	4
151	89	-2
151	96	4
151	97	-2
151	98	8
151	100	-2
151	106	-4
151	111	-4
151	121	8
151	122	-2
151	140	-2
151	141	-1
151	142	-1
151	146	1
151	148	2
151	164	-3
151	180	-2
151	182	-4
151	188	2
151	199	2
151	200	2
151	204	-4
151	214	4
151	223	-8
151	224	2
151	226	-4
151	228	2
151	230	-4
151	231	4
151	233	-4
151	234	-2
151	239	8
151	244	-4
151	250	-4
151	252	-2
151	258	-4
151	259	4
151	260	-4
151	269	2
151	272	-4
151	273	2
151	280	4
151	281	-4
151	282	-4
151	283	4
151	284	-4
151	286	4
151	291	-8
151	292	4
151	295	2
151	329	-1
151	363	2
151	365	1
151	369	1
151	383	-2
151	386	-5
151	388	-2
151	393	-2
151	402	2
151	403	1
151	408	2
151	415	-2
151	419	-2
151	425	2
151	427	2
151	447	-4
151	448	2
151	456	4
151	457	-2
151	458	-2
151	459	2
151	466	4
151	468	6
151	469	2
151	470	4
151	484	-2
151	485	-1
151	507	2
151	509	-2
151	511	-2
151	517	-2
151	518	-2
151	519	-2
151	538	2
151	540	2
151	541	2
151	542	5
151	549	2
151	557	-4
151	558	-4
151	559	-2
151	569	2
151	570	2
151	572	4
151	574	-4
151	625	-1
151	629	1
151	632	2
151	633	1
151	650	1
151	671	2
151	681	-2
151	698	-1
151	720	-1
151	721	-2
151	723	1
151	725	1
151	740	-2
151	741	2
151	748	1
151	751	2
151	763	-2
151	769	-2
151	790	-2
151	791	-2
151	793	2
151	794	1
151	796	-1
151	798	2
151	799	-2
151	801	-2
151	814	2
151	822	2
151	823	2
151	825	-2
151	832	2
151	833	2
151	834	-2
151	839	-3
152	5	-4
152	6	-4
152	23	4
152	30	8
152	31	8
152	46	-4
152	48	-4
152	49	-4
152	50	4
152	60	-4
152	66	-4
152	68	8
152	69	8
152	71	8
152	81	8
152	88	4
152	89	2
152	90	4
152	100	-4
152	102	-8
152	111	4
152	126	-4
152	160	-2
152	182	4
152	183	2
152	187	-4
152	190	-4
152	192	8
152	196	-2
152	198	-4
152	199	4
152	200	-2
152	206	-2
152	207	-2
152	212	2
152	216	2
152	232	-4
152	235	-4
152	236	-4
152	237	2
152	239	4
152	240	-4
152	242	-4
152	245	2
152	268	-4
152	273	-8
152	274	4
152	287	-8
152	293	4
152	294	-2
152	314	1
152	323	1
152	327	-1
152	333	2
152	335	-2
152	348	-1
152	349	1
152	352	-2
152	355	-4
152	372	-2
152	383	2
152	387	-4
152	388	2
152	389	-2
152	391	2
152	398	4
152	402	-8
152	404	-4
152	405	-4
152	412	2
152	413	4
152	423	-2
152	454	-2
152	465	2
152	470	-2
152	478	2
152	482	2
152	490	-1
152	492	-2
152	493	-2
152	498	-4
152	499	2
152	513	-2
152	514	-2
152	515	-2
152	520	2
152	522	-4
152	527	2
152	529	-4
152	533	-4
152	539	-2
152	553	-4
152	559	4
152	576	2
152	601	1
152	614	-1
152	632	-1
152	637	-1
152	651	1
152	652	-1
152	658	1
152	659	2
152	660	2
152	661	-2
152	664	-1
152	669	1
152	672	-2
152	678	-1
152	685	2
152	686	2
152	688	1
152	689	-2
152	691	1
152	692	-2
152	695	1
152	697	1
152	701	1
152	705	1
152	710	1
152	712	-1
152	714	1
152	717	-2
152	718	2
152	725	-2
152	726	1
152	730	1
152	733	2
152	738	1
152	739	-1
152	743	2
152	745	-1
152	756	1
152	766	1
152	767	-2
152	768	1
152	772	1
152	774	-2
152	775	1
152	776	1
152	778	1
152	783	2
152	784	1
152	788	1
152	789	-2
152	790	-2
152	794	4
152	803	2
152	806	2
152	807	2
152	812	1
152	871	8
152	875	-4
152	903	1
153	4	6
153	5	-4
153	6	-4
153	30	8
153	34	4
153	62	-4
153	81	8
153	86	-2
153	88	4
153	89	-2
153	93	-4
153	99	12
153	100	-4
153	110	4
153	111	-4
153	126	-4
153	133	-2
153	148	4
153	152	2
153	154	-4
153	160	-4
153	173	4
153	177	4
153	187	-4
153	190	-4
153	197	4
153	202	2
153	205	4
153	207	-4
153	209	-4
153	212	2
153	215	-2
153	217	-4
153	218	-2
153	219	2
153	221	-4
153	230	4
153	231	-4
153	232	-4
153	234	4
153	235	-4
153	236	-4
153	237	-2
153	240	-4
153	245	2
153	251	-2
153	252	4
153	253	-2
153	257	12
153	260	4
153	261	2
153	262	-4
153	268	-4
153	287	-4
153	290	-4
153	293	-4
153	295	4
153	323	2
153	336	-2
153	341	-2
153	350	-2
153	355	-2
153	362	-2
153	363	-2
153	375	2
153	379	-2
153	380	-2
153	383	2
153	385	-4
153	386	2
153	387	-2
153	391	2
153	394	-2
153	397	2
153	398	2
153	399	4
153	400	-4
153	401	2
153	402	-4
153	403	-4
153	404	-2
153	405	-2
153	407	-4
153	408	2
153	410	4
153	411	-4
153	413	2
153	414	-4
153	415	-4
153	422	-1
153	428	1
153	431	-2
153	432	-2
153	435	-2
153	436	2
153	438	2
153	439	6
153	443	2
153	444	-2
153	449	2
153	452	-3
153	453	-4
153	454	-2
153	458	2
153	460	-2
153	461	-8
153	465	2
153	470	-1
153	471	-1
153	473	-1
153	479	-2
153	481	2
153	482	2
153	483	-1
153	490	-2
153	492	-2
153	493	1
153	494	2
153	495	-2
153	496	2
153	497	-2
153	498	-4
153	499	2
153	502	4
153	503	-8
153	505	2
153	507	-4
153	508	2
153	509	-6
153	510	2
153	511	2
153	512	-4
153	513	-2
153	514	-1
153	515	-2
153	517	2
153	519	4
153	520	2
153	521	-4
153	522	-2
153	526	2
153	527	2
153	529	-4
153	530	2
153	533	-4
153	535	2
153	538	2
153	539	-2
153	541	-6
153	543	-4
153	544	-2
153	549	4
153	553	-2
153	554	2
153	555	2
153	557	-6
153	559	2
153	560	-4
153	567	4
153	572	-2
153	577	2
153	599	-2
153	600	1
153	602	1
153	603	-1
153	607	1
153	608	2
153	610	-2
153	611	1
153	613	1
153	614	-1
153	625	1
153	626	1
153	627	1
153	628	1
153	630	2
153	633	-2
153	635	-1
153	636	1
153	637	-3
153	638	1
153	640	3
153	647	-1
153	648	1
153	654	-1
153	655	-3
153	657	-2
153	658	2
153	659	2
153	660	2
153	661	-2
153	664	-2
153	669	1
153	671	-1
153	672	-4
153	674	-3
153	675	1
153	676	1
153	677	-1
153	679	-2
153	681	-1
153	683	-1
153	684	2
153	685	2
153	686	2
153	688	1
153	689	-1
153	690	2
153	691	1
153	692	-2
153	693	1
153	694	-2
153	695	1
153	697	3
153	702	-2
153	703	2
153	704	1
153	706	1
153	707	2
153	708	-2
153	710	2
153	711	-1
153	712	-3
153	713	1
153	714	1
153	717	-2
153	718	2
153	720	1
153	721	1
153	723	2
153	724	1
153	725	1
153	726	1
153	730	1
153	732	1
153	733	2
153	734	-1
153	735	2
153	736	1
153	737	3
153	738	2
153	739	-3
153	740	-1
153	741	-3
153	742	1
153	743	2
153	745	-2
153	746	1
153	747	-2
153	748	3
153	750	2
153	751	-2
153	752	2
153	753	-2
153	754	1
153	755	1
153	756	1
153	758	-2
153	761	2
153	765	-2
153	766	4
153	767	-4
153	768	1
153	769	-1
153	770	4
153	771	1
153	772	2
153	773	-1
153	775	1
153	776	1
153	777	3
153	778	1
153	779	2
153	781	1
153	782	-2
153	783	2
153	784	1
153	785	2
153	786	1
153	787	-2
153	788	2
153	789	-2
153	790	-1
153	791	2
153	792	4
153	793	-1
153	794	2
153	795	1
153	796	-6
153	799	2
153	800	-2
153	802	1
153	803	2
153	804	2
153	805	1
153	806	2
153	807	2
153	808	-2
153	809	1
153	810	-2
153	811	-4
153	812	2
153	813	-1
153	814	2
153	816	-6
153	817	-2
153	818	1
153	819	2
153	822	2
153	823	-4
153	825	2
153	826	4
153	827	-2
153	832	2
153	833	-6
153	835	-1
153	838	-1
153	839	2
153	840	1
153	871	24
153	910	4
153	912	2
153	919	-4
153	925	-2
153	929	2
154	11	12
154	21	6
154	33	4
154	47	-6
154	66	4
154	69	-2
154	86	-1
154	87	4
154	91	4
154	106	4
154	108	4
154	110	-2
154	142	2
154	144	1
154	155	2
154	157	-2
154	170	-2
154	197	-2
154	202	-2
154	216	-2
154	218	-2
154	219	-2
154	220	4
154	225	1
154	233	-2
154	239	-2
154	244	4
154	249	4
154	250	1
154	251	-2
154	253	1
154	254	-2
154	296	-2
154	323	-1
154	326	2
154	333	-2
154	358	4
154	369	-2
154	382	-2
154	393	-2
154	398	-2
154	413	-2
154	425	2
154	426	1
154	427	-2
154	429	-2
154	440	2
154	447	-2
154	448	1
154	456	-2
154	459	1
154	465	2
154	480	1
154	481	-2
154	486	-2
154	488	1
154	489	-2
154	497	1
154	508	-2
154	590	-1
154	621	-1
154	629	-2
154	630	-1
154	632	1
154	636	1
154	641	1
154	645	-1
154	646	-1
154	650	1
154	651	-2
154	652	1
154	664	-1
154	673	1
154	678	1
154	679	1
154	681	1
154	689	1
154	690	1
154	698	1
154	702	1
154	722	1
154	725	1
154	728	1
154	729	1
154	739	1
154	740	1
154	741	1
154	744	-2
154	747	1
154	749	1
154	751	-1
154	757	-2
154	762	-1
154	763	1
154	764	-2
154	769	1
154	790	1
154	801	1
154	814	1
154	815	-2
154	838	1
154	847	6
154	850	10
154	865	-4
154	869	-3
154	870	-3
154	875	2
154	880	-4
154	883	-3
154	884	6
154	889	-1
154	892	-2
154	893	4
154	894	-2
154	911	-2
154	912	-1
154	913	2
154	918	-2
154	923	-2
154	928	-2
154	930	-2
155	5	-4
155	6	-8
155	7	6
155	10	48
155	34	4
155	36	8
155	39	32
155	40	16
155	41	-16
155	42	8
155	88	-4
155	89	-4
155	93	-4
155	100	-4
155	109	16
155	111	-4
155	118	-8
155	120	-8
155	121	-8
155	191	8
155	192	-4
155	193	-20
155	207	-4
155	213	2
155	215	-2
155	217	-4
155	218	-4
155	219	2
155	220	2
155	224	4
155	231	-6
155	234	4
155	235	-4
155	239	-4
155	240	4
155	244	4
155	245	-2
155	252	2
155	257	4
155	258	4
155	260	-8
155	262	-6
155	263	4
155	264	8
155	267	4
155	271	-8
155	272	4
155	275	-4
155	276	-8
155	277	4
155	278	-8
155	282	4
155	285	8
155	288	-12
155	290	-4
155	292	-8
155	295	6
155	332	2
155	379	-2
155	387	4
155	405	-2
155	413	-2
155	416	-2
155	428	2
155	434	-2
155	444	-2
155	447	4
155	448	-4
155	449	2
155	453	2
155	457	1
155	460	-2
155	462	2
155	471	-1
155	472	-2
155	473	-1
155	477	2
155	483	-1
155	484	2
155	491	-2
155	492	2
155	493	1
155	495	-2
155	496	-4
155	500	-2
155	502	-4
155	503	2
155	505	-2
155	509	4
155	512	-6
155	514	-2
155	517	-1
155	519	-4
155	521	4
155	523	-2
155	524	-6
155	525	6
155	527	2
155	528	-2
155	530	-4
155	531	-8
155	532	-4
155	533	2
155	534	6
155	536	-2
155	538	2
155	541	-2
155	542	8
155	543	2
155	544	-2
155	545	2
155	550	-8
155	553	2
155	554	3
155	555	2
155	558	4
155	562	-8
155	563	-4
155	564	8
155	565	10
155	566	-4
155	568	-4
155	570	2
155	571	-2
155	572	2
155	573	-4
155	574	-1
155	577	5
155	578	4
155	638	-1
155	639	1
155	647	-1
155	648	1
155	653	1
155	654	1
155	660	6
155	661	-1
155	674	1
155	686	-2
155	703	2
155	717	1
155	718	-1
155	720	2
155	723	1
155	730	1
155	731	-2
155	732	-3
155	733	-1
155	737	1
155	738	1
155	739	-1
155	740	-1
155	741	-1
155	745	-2
155	747	1
155	748	-1
155	750	1
155	751	2
155	754	1
155	765	-3
155	769	1
155	770	1
155	773	-1
155	780	1
155	781	2
155	785	1
155	786	1
155	787	-1
155	790	-4
155	791	1
155	792	-1
155	793	-1
155	794	1
155	795	1
155	799	-1
155	803	1
155	805	-2
155	806	2
155	808	1
155	809	2
155	810	2
155	811	1
155	813	-1
155	814	-1
155	815	-1
155	816	3
155	817	-2
155	818	-1
155	819	3
155	820	2
155	821	1
155	822	1
155	823	2
155	824	2
155	825	3
155	826	-4
155	827	3
155	828	1
155	829	-1
155	830	-1
155	831	2
155	832	-1
155	833	-2
155	834	-1
155	838	-2
155	839	-2
156	34	-8
156	36	4
156	37	-8
156	64	2
156	65	-2
156	86	8
156	88	-4
156	89	-4
156	93	8
156	94	8
156	95	-8
156	99	-8
156	101	-8
156	104	4
156	117	-4
156	121	-8
156	124	8
156	129	-12
156	174	-2
156	175	2
156	176	-2
156	197	-4
156	201	4
156	202	-8
156	207	2
156	208	-4
156	209	2
156	211	2
156	212	-4
156	215	-4
156	216	6
156	217	4
156	218	-4
156	219	-4
156	222	-4
156	224	2
156	228	2
156	229	-2
156	230	-4
156	231	4
156	239	-2
156	240	4
156	241	8
156	245	-4
156	251	4
156	252	-4
156	253	4
156	257	-8
156	258	4
156	260	-4
156	261	-4
156	262	4
156	264	8
156	265	-2
156	272	4
156	283	4
156	290	4
156	292	-4
156	297	-4
156	370	2
156	371	-2
156	373	-1
156	374	-1
156	379	-2
156	387	2
156	413	-2
156	420	4
156	421	3
156	422	4
156	427	2
156	429	2
156	430	-2
156	434	-2
156	441	2
156	445	-2
156	447	2
156	448	-2
156	449	4
156	451	-2
156	452	2
156	456	2
156	457	-2
156	458	-8
156	460	-2
156	462	6
156	465	-2
156	466	4
156	469	2
156	470	4
156	471	2
156	472	-10
156	473	4
156	477	2
156	483	2
156	484	2
156	487	-6
156	491	-2
156	492	2
156	493	2
156	496	-2
156	497	2
156	502	-4
156	503	4
156	508	-4
156	509	4
156	513	2
156	515	2
156	519	-2
156	521	4
156	522	2
156	523	-2
156	530	-2
156	531	-4
156	533	4
156	537	-4
156	539	4
156	541	4
156	542	2
156	543	4
156	544	2
156	553	2
156	554	-2
156	557	4
156	558	2
156	567	-4
156	569	2
156	572	2
156	574	-2
156	639	1
156	640	1
156	644	1
156	645	1
156	646	1
156	647	-1
156	654	-1
156	660	-1
156	661	-1
156	665	-1
156	674	1
156	677	1
156	678	2
156	682	-1
156	686	-1
156	694	1
156	700	2
156	702	1
156	703	-3
156	708	1
156	714	-1
156	715	-1
156	717	2
156	718	-1
156	719	1
156	723	1
156	728	-1
156	729	-1
156	730	1
156	731	1
156	732	-2
156	733	-1
156	734	-1
156	735	-2
156	736	-2
156	737	-2
156	738	-1
156	739	1
156	740	-1
156	741	-1
156	742	2
156	745	1
156	746	-2
156	748	-2
156	750	-2
156	751	2
156	752	-1
156	753	2
156	754	1
156	759	-1
156	760	-1
156	761	1
156	762	3
156	763	-3
156	765	-1
156	767	1
156	770	1
156	771	2
156	776	-1
156	777	1
156	780	2
156	781	1
156	782	2
156	783	-1
156	784	-1
156	785	-1
156	786	1
156	787	-2
156	790	-1
156	791	-1
156	792	-2
156	795	3
156	796	3
156	797	-2
156	798	1
156	799	-3
156	800	1
156	801	-1
156	802	1
156	803	-1
156	804	-2
156	805	-1
156	807	-1
156	808	1
156	809	-1
156	810	1
156	811	1
156	812	-1
156	813	-1
156	814	-1
156	816	3
156	817	1
156	818	-1
156	819	-2
156	823	4
156	825	-2
156	826	-2
156	827	2
156	832	-2
156	833	3
156	834	-4
156	839	-2
156	840	1
156	871	-12
156	891	-4
156	919	2
157	1	-14
157	3	-4
157	4	3
157	5	-4
157	6	-6
157	7	4
157	30	2
157	34	-1
157	41	8
157	62	-1
157	80	-2
157	82	-4
157	89	2
157	93	1
157	99	6
157	100	-2
157	105	-8
157	111	2
157	120	-4
157	126	-4
157	149	1
157	160	-1
157	205	1
157	209	-1
157	215	2
157	218	2
157	231	2
157	234	4
157	235	-4
157	237	2
157	240	-4
157	252	-1
157	257	2
157	260	4
157	262	2
157	267	2
157	275	-8
157	282	2
157	285	-4
157	288	-8
157	293	-2
157	294	2
157	295	-2
157	362	-1
157	363	-1
157	364	1
157	385	-2
157	386	2
157	398	2
157	399	1
157	403	-2
157	404	-2
157	406	1
157	411	-1
157	428	-1
157	438	1
157	443	1
157	453	-2
157	462	-1
157	493	-1
157	500	-6
157	503	-2
157	508	2
157	509	-2
157	512	-6
157	521	-2
157	524	4
157	525	6
157	526	-1
157	527	2
157	528	2
157	530	2
157	534	-2
157	535	2
157	536	-2
157	542	-2
157	544	-2
157	545	2
157	546	-2
157	548	1
157	549	2
157	553	-2
157	554	-1
157	563	2
157	564	-2
157	566	1
157	572	-2
157	573	1
157	574	1
157	577	-1
157	578	-2
157	655	1
157	658	1
157	659	1
157	684	1
157	696	-1
157	712	-1
157	724	-1
157	733	2
157	741	-1
157	748	1
157	769	-1
157	770	1
157	777	1
157	783	2
157	790	1
157	792	3
157	793	-1
157	794	1
157	796	-3
157	804	1
157	806	1
157	810	-2
157	816	-2
157	818	1
157	819	1
157	820	2
157	821	1
157	824	-2
157	828	3
157	829	2
157	830	-4
157	832	1
157	835	-1
157	839	1
157	840	1
158	8	36
158	9	-24
158	11	24
158	12	-3
158	15	-3
158	18	6
158	21	8
158	22	-10
158	25	6
158	47	-6
158	84	1
158	87	2
158	110	-4
158	112	-2
158	128	3
158	201	-2
158	211	1
158	226	-2
158	227	1
158	254	-4
158	256	2
158	266	2
158	296	-2
158	424	2
158	427	-1
158	429	-2
158	440	1
158	451	-1
158	455	-1
158	487	1
158	497	-1
158	729	1
158	801	1
159	6	-4
159	21	8
159	24	-12
159	37	16
159	63	4
159	71	4
159	80	8
159	85	-2
159	87	4
159	90	2
159	92	8
159	93	4
159	105	-8
159	145	-2
159	146	4
159	150	-4
159	159	-2
159	183	-8
159	193	-6
159	202	-2
159	205	-8
159	206	4
159	214	-1
159	215	8
159	224	4
159	231	4
159	236	2
159	240	-4
159	258	-4
159	260	4
159	275	-4
159	295	-8
159	300	1
159	301	-1
159	315	-2
159	328	2
159	329	-2
159	333	-2
159	336	-2
159	343	-4
159	344	2
159	348	4
159	350	4
159	355	2
159	385	2
159	386	-4
159	387	2
159	388	-4
159	402	2
159	403	2
159	417	-1
159	422	1
159	423	-2
159	426	1
159	427	-4
159	428	-3
159	438	-2
159	443	2
159	453	-4
159	454	-4
159	469	2
159	470	-3
159	477	1
159	479	2
159	485	-2
159	486	-4
159	493	-4
159	509	-2
159	519	-4
159	524	4
159	525	4
159	542	-2
159	586	-1
159	587	1
159	595	-1
159	596	1
159	597	2
159	598	1
159	599	1
159	600	1
159	607	1
159	608	-2
159	609	1
159	610	-2
159	612	-2
159	625	-2
159	626	1
159	633	1
159	634	-1
159	641	1
159	644	-1
159	650	1
159	652	1
159	659	-4
159	660	2
159	669	-1
159	672	2
159	680	2
159	701	-1
159	702	2
159	703	1
159	704	-1
159	710	-1
159	714	2
159	721	1
159	723	-2
159	724	4
159	726	2
159	730	1
159	731	-2
159	732	-2
159	743	2
159	748	2
159	750	1
159	756	-1
159	763	2
159	794	1
159	839	2
159	868	8
159	869	-4
159	876	8
159	881	-4
159	883	-4
159	904	-2
159	905	-2
159	910	-4
159	914	6
159	916	2
159	918	-4
159	928	-2
160	5	-2
160	22	8
160	31	-8
160	66	-12
160	67	2
160	81	8
160	106	-4
160	108	-4
160	109	-8
160	110	8
160	140	2
160	147	4
160	148	-2
160	156	-2
160	157	-4
160	158	-2
160	189	4
160	191	-4
160	197	2
160	203	-8
160	210	-8
160	211	-1
160	213	-2
160	216	-4
160	219	2
160	220	-4
160	222	2
160	245	-8
160	248	3
160	249	-6
160	253	4
160	254	2
160	257	-4
160	265	-2
160	266	-4
160	268	4
160	321	-2
160	325	4
160	329	1
160	331	-2
160	333	2
160	334	-1
160	340	-4
160	342	2
160	345	-4
160	347	2
160	349	4
160	363	-4
160	364	2
160	368	2
160	375	-3
160	379	2
160	380	-4
160	389	-4
160	398	2
160	410	2
160	419	2
160	420	2
160	424	-4
160	425	2
160	427	2
160	429	4
160	444	2
160	445	2
160	450	-1
160	451	2
160	457	2
160	482	-1
160	495	2
160	500	2
160	508	2
160	516	2
160	523	-2
160	528	-2
160	532	2
160	534	4
160	540	2
160	574	-4
160	597	-1
160	603	2
160	606	1
160	614	1
160	624	1
160	627	2
160	632	-1
160	646	1
160	648	-2
160	651	3
160	654	-2
160	655	1
160	656	-1
160	661	1
160	663	-1
160	664	-2
160	670	1
160	671	-2
160	673	1
160	674	-1
160	678	1
160	679	-2
160	681	1
160	682	-1
160	689	-3
160	690	1
160	696	-1
160	698	-1
160	711	3
160	712	-1
160	715	-1
160	716	-1
160	718	1
160	722	1
160	727	2
160	728	-2
160	740	-3
160	744	1
160	745	2
160	751	2
160	757	1
160	760	2
160	761	1
160	769	-1
160	773	1
160	790	1
160	792	-1
160	801	-2
160	814	-3
160	835	1
160	838	1
160	851	-12
160	857	-8
160	870	-8
160	881	4
160	884	-2
160	907	-4
160	910	4
160	927	-1
160	928	2
160	929	1
160	930	-2
161	11	-32
161	22	16
161	25	-8
161	37	-8
161	42	-32
161	43	16
161	47	-4
161	90	4
161	94	8
161	95	-24
161	96	-4
161	110	24
161	111	-16
161	119	8
161	120	-8
161	126	-8
161	129	6
161	132	6
161	195	-4
161	197	4
161	202	-4
161	208	-2
161	210	-8
161	211	-2
161	212	4
161	213	-4
161	215	-6
161	216	-4
161	217	-2
161	224	-2
161	225	-8
161	226	4
161	232	2
161	254	4
161	255	4
161	256	-8
161	261	8
161	266	-8
161	271	-8
161	278	-4
161	283	4
161	284	4
161	287	4
161	293	4
161	294	-12
161	296	-4
161	297	-8
161	330	1
161	331	-1
161	334	-1
161	350	-1
161	379	2
161	394	-2
161	405	2
161	420	2
161	423	1
161	424	-12
161	425	4
161	427	6
161	428	2
161	429	14
161	440	2
161	441	-2
161	442	2
161	444	2
161	445	2
161	446	-6
161	449	6
161	450	-2
161	451	6
161	452	-4
161	453	-1
161	454	-1
161	455	2
161	460	-1
161	462	4
161	470	2
161	471	2
161	472	-4
161	484	-1
161	485	1
161	488	-4
161	490	4
161	491	-2
161	511	-2
161	512	-2
161	514	-8
161	515	6
161	516	4
161	517	6
161	520	2
161	526	-2
161	527	-2
161	538	6
161	544	4
161	545	4
161	547	4
161	554	-4
161	555	2
161	557	-2
161	559	2
161	560	-6
161	562	4
161	569	2
161	570	2
161	571	-2
161	572	2
161	576	-4
161	578	-2
161	646	1
161	647	1
161	654	-2
161	666	-1
161	675	1
161	676	-3
161	678	1
161	679	-3
161	699	1
161	702	-1
161	703	-1
161	716	-1
161	721	-1
161	722	1
161	727	5
161	728	-3
161	729	1
161	730	-1
161	736	-2
161	737	1
161	740	-2
161	742	1
161	746	-1
161	750	-1
161	752	2
161	753	1
161	754	-5
161	755	1
161	759	-1
161	760	1
161	762	1
161	763	-1
161	764	2
161	770	-1
161	771	-1
161	772	1
161	774	1
161	775	-1
161	776	-1
161	777	1
161	779	4
161	780	4
161	782	1
161	784	-1
161	786	-1
161	789	1
161	793	2
161	795	1
161	797	1
161	800	1
161	801	-4
161	802	-1
161	804	-1
161	806	1
161	807	-3
161	809	2
161	811	1
161	812	-1
161	813	-5
161	817	2
161	818	-3
161	819	-1
161	824	1
161	825	-1
161	827	-4
161	828	2
161	831	2
161	833	1
161	834	1
161	836	1
161	837	-1
161	840	2
161	869	8
161	870	-8
161	883	4
161	884	-4
161	891	-4
161	910	4
161	915	4
161	919	2
161	922	-4
161	925	1
161	926	-2
161	927	-2
161	928	4
161	929	1
161	930	-2
162	11	8
162	17	12
162	21	4
162	37	12
162	47	-4
162	71	2
162	77	-4
162	85	-1
162	87	4
162	92	4
162	93	4
162	94	4
162	105	-4
162	110	-4
162	111	4
162	114	-4
162	119	-4
162	126	-8
162	159	-1
162	195	-2
162	215	5
162	217	-2
162	219	-2
162	224	2
162	225	-4
162	228	1
162	232	1
162	254	-2
162	260	2
162	261	4
162	262	2
162	270	-4
162	283	-4
162	296	-2
162	297	-4
162	334	-1
162	350	2
162	370	1
162	423	1
162	427	-2
162	429	-1
162	440	2
162	453	-2
162	454	-3
162	460	-1
162	461	1
162	462	-2
162	471	-3
162	472	-2
162	473	2
162	491	-1
162	511	-1
162	519	-3
162	520	2
162	530	-1
162	544	-4
162	547	2
162	554	-2
162	560	2
162	568	-2
162	569	2
162	577	-2
162	578	-2
162	646	1
162	654	1
162	666	-1
162	679	1
162	702	-1
162	729	1
162	731	-1
162	735	-1
162	736	-2
162	737	1
162	752	1
162	754	1
162	755	-1
162	764	1
162	772	2
162	774	1
162	775	-2
162	777	1
162	779	1
162	782	1
162	788	-1
162	797	1
162	798	-1
162	800	1
162	801	1
162	802	-1
162	804	1
162	808	1
162	809	1
162	813	1
162	818	-1
162	821	1
162	824	-1
162	827	1
162	828	1
162	831	1
162	840	1
162	869	4
162	876	4
162	884	-2
162	904	-1
162	910	-2
162	914	2
162	925	1
162	926	-2
163	11	16
163	17	24
163	21	2
163	22	-4
163	25	4
163	37	4
163	42	16
163	47	-4
163	84	1
163	85	-1
163	87	4
163	92	1
163	96	4
163	110	-8
163	112	-2
163	114	-4
163	117	2
163	118	-2
163	119	-4
163	128	3
163	129	3
163	132	-6
163	201	-2
163	208	2
163	211	2
163	212	-1
163	215	4
163	217	-2
163	224	1
163	226	-6
163	227	1
163	228	6
163	229	-1
163	232	1
163	234	-2
163	254	-6
163	256	4
163	262	2
163	266	2
163	269	1
163	270	-6
163	271	2
163	283	-4
163	284	-4
163	296	-4
163	424	3
163	427	-2
163	429	-6
163	440	3
163	441	2
163	442	-3
163	449	-6
163	451	-2
163	455	-3
163	460	-2
163	471	-6
163	487	3
163	497	-1
163	512	2
163	514	4
163	519	-1
163	526	2
163	527	-1
163	530	-1
163	538	3
163	539	1
163	544	-4
163	545	-2
163	555	2
163	559	-1
163	560	2
163	562	-2
163	568	-4
163	569	2
163	577	-4
163	729	3
163	754	3
163	778	-2
163	798	-2
163	801	2
163	809	2
163	813	3
163	817	-1
163	821	1
163	827	2
163	828	1
163	831	1
164	5	-2
164	21	2
164	22	-4
164	38	-8
164	40	-4
164	67	2
164	76	2
164	77	-4
164	84	1
164	87	2
164	91	8
164	103	4
164	104	2
164	106	4
164	108	-4
164	109	4
164	110	-4
164	112	-2
164	128	3
164	174	2
164	175	-1
164	201	-2
164	210	2
164	211	1
164	213	4
164	219	-4
164	222	-2
164	226	-2
164	227	1
164	233	-2
164	245	8
164	248	-1
164	249	2
164	253	-4
164	254	-4
164	256	2
164	264	-2
164	265	4
164	266	2
164	268	-4
164	296	-2
164	331	2
164	334	-2
164	378	2
164	379	-4
164	420	2
164	424	2
164	425	-4
164	427	-1
164	429	-2
164	440	1
164	444	2
164	445	-4
164	451	-1
164	455	-1
164	456	2
164	465	2
164	466	2
164	484	-2
164	487	1
164	489	-4
164	495	-2
164	497	-1
164	500	2
164	508	-4
164	532	2
164	534	-4
164	536	2
164	540	-4
164	574	-4
164	645	-2
164	646	2
164	648	2
164	654	2
164	682	-2
164	729	1
164	740	2
164	745	-2
164	751	-2
164	760	-2
164	762	2
164	773	2
164	792	2
164	801	1
164	814	2
164	838	2
164	870	8
164	876	2
164	884	-4
164	887	-1
164	893	-4
164	910	-2
164	913	2
165	12	24
165	18	-16
165	25	-8
165	47	4
165	97	12
165	106	-4
165	111	-8
165	121	-8
165	126	-8
165	130	-6
165	131	6
165	159	2
165	191	-4
165	208	-2
165	212	4
165	213	-2
165	216	-4
165	220	-8
165	224	-4
165	227	-12
165	229	8
165	232	2
165	233	2
165	235	-6
165	241	4
165	245	-4
165	248	2
165	249	-4
165	253	4
165	255	4
165	256	-8
165	260	-2
165	262	-8
165	269	-8
165	277	-8
165	285	4
165	287	4
165	288	4
165	290	4
165	293	4
165	296	-4
165	328	-1
165	330	1
165	331	-1
165	350	-1
165	394	-2
165	425	2
165	441	-4
165	446	-4
165	450	-2
165	451	4
165	452	-2
165	453	2
165	454	2
165	455	2
165	456	-2
165	457	4
165	460	-1
165	461	-4
165	471	4
165	472	-2
165	473	-2
165	475	2
165	482	-2
165	484	-1
165	485	1
165	486	2
165	488	-4
165	490	4
165	491	-2
165	493	2
165	497	6
165	499	-2
165	501	2
165	504	-4
165	505	-4
165	506	-2
165	507	-4
165	508	2
165	511	-2
165	514	-6
165	515	2
165	516	2
165	517	2
165	519	1
165	520	-4
165	521	2
165	522	2
165	523	-4
165	526	-8
165	527	4
165	529	-4
165	530	4
165	532	2
165	533	2
165	534	2
165	535	4
165	539	-4
165	540	2
165	546	-4
165	547	2
165	548	4
165	553	-2
165	554	-2
165	555	2
165	556	2
165	557	-2
165	559	2
165	564	2
165	565	-2
165	566	2
165	567	2
165	568	2
165	570	-2
165	571	-2
165	574	-2
165	576	-4
165	577	2
165	648	-1
165	661	1
165	667	-1
165	668	2
165	674	-1
165	675	2
165	676	-2
165	677	1
165	678	1
165	679	-2
165	686	1
165	700	1
165	715	-2
165	716	-1
165	718	1
165	720	-1
165	722	1
165	727	1
165	728	-2
165	729	1
165	735	1
165	736	-2
165	738	-1
165	742	1
165	744	2
165	745	1
165	746	-1
165	751	1
165	753	1
165	755	1
165	757	2
165	759	-1
165	760	1
165	761	2
165	762	1
165	763	-1
165	764	2
165	767	-1
165	769	-1
165	770	-2
165	771	1
165	774	-1
165	776	-1
165	777	1
165	778	1
165	779	1
165	780	2
165	783	-2
165	784	-2
165	786	1
165	787	-2
165	788	3
165	789	2
165	791	1
165	792	-1
165	793	1
165	795	1
165	798	2
165	799	2
165	801	-1
165	803	1
165	804	-1
165	805	-1
165	806	2
165	808	2
165	809	1
165	810	-2
165	811	4
165	812	-2
165	814	-1
165	815	-1
165	817	4
165	818	1
165	819	-1
165	821	-1
165	822	-1
165	824	2
165	825	-3
165	826	2
165	829	-1
165	832	1
165	834	1
165	835	1
165	837	-2
165	840	-3
165	870	-8
165	883	4
165	884	-4
165	891	-4
165	915	4
165	925	-1
165	926	2
165	929	1
165	930	-2
166	12	-12
166	18	-8
166	25	8
166	47	-4
166	94	4
166	97	-4
166	117	-4
166	126	-8
166	159	-2
166	176	-2
166	185	4
166	192	-4
166	217	-2
166	224	4
166	225	-4
166	227	4
166	228	4
166	229	-2
166	231	2
166	232	2
166	233	2
166	235	-2
166	243	4
166	260	-2
166	261	4
166	265	-2
166	282	-4
166	285	-4
166	293	-4
166	296	-4
166	297	-4
166	334	-1
166	350	2
166	390	-2
166	392	2
166	394	4
166	421	1
166	423	1
166	440	2
166	450	2
166	451	-4
166	453	-1
166	454	-1
166	456	-2
166	457	-2
166	461	2
166	472	-2
166	489	2
166	497	2
166	499	-2
166	501	2
166	507	2
166	511	-2
166	513	2
166	514	4
166	515	-2
166	516	2
166	519	-1
166	520	2
166	526	2
166	527	2
166	529	2
166	530	-6
166	531	-2
166	532	-2
166	535	-2
166	540	2
166	546	2
166	547	2
166	548	-4
166	554	-2
166	556	2
166	559	-2
166	565	2
166	566	2
166	567	2
166	568	-2
166	569	2
166	574	2
166	575	-4
166	577	-2
166	578	-2
166	646	1
166	649	-1
166	653	1
166	661	-1
166	665	1
166	666	-1
166	667	1
166	668	-2
166	674	1
166	675	-1
166	679	1
166	694	-1
166	702	-1
166	722	-1
166	727	-2
166	728	1
166	735	-2
166	736	-2
166	737	1
166	752	1
166	753	1
166	765	-1
166	770	1
166	771	1
166	772	1
166	774	2
166	775	-2
166	779	1
166	781	1
166	784	1
166	786	1
166	788	-3
166	789	-1
166	791	-2
166	797	1
166	798	-1
166	799	-2
166	800	2
166	801	1
166	802	-1
166	804	1
166	805	-2
166	806	1
166	807	1
166	808	2
166	809	1
166	810	3
166	811	-1
166	812	-1
166	821	1
166	822	-2
166	824	1
166	825	1
166	826	1
166	829	1
166	830	-2
166	835	-1
166	836	1
166	840	1
166	869	4
166	892	2
166	894	-4
166	908	-1
166	909	1
166	920	2
166	921	-2
166	925	1
166	926	-2
166	929	-1
166	930	2
167	7	2
167	18	-16
167	25	-8
167	31	-16
167	47	8
167	67	4
167	70	4
167	71	-8
167	96	-4
167	108	-8
167	145	2
167	147	4
167	148	-2
167	154	-2
167	156	-6
167	157	-8
167	158	-4
167	162	-4
167	163	8
167	179	-8
167	181	4
167	183	4
167	188	-8
167	189	4
167	190	-4
167	194	4
167	195	-4
167	196	-8
167	197	8
167	198	8
167	199	4
167	224	-2
167	226	4
167	233	-2
167	235	-2
167	260	-2
167	262	-4
167	263	-4
167	272	-4
167	274	4
167	276	-4
167	280	-4
167	284	4
167	294	-8
167	328	-1
167	329	1
167	334	-1
167	342	2
167	344	-2
167	345	-4
167	347	6
167	349	4
167	350	-2
167	354	2
167	380	-4
167	384	-4
167	389	-4
167	394	-2
167	401	-2
167	404	-4
167	405	2
167	407	2
167	408	-2
167	409	-4
167	410	4
167	411	-4
167	415	4
167	416	-4
167	437	2
167	439	-2
167	451	2
167	453	3
167	454	2
167	456	2
167	462	2
167	471	4
167	472	-2
167	473	-4
167	482	-1
167	486	2
167	491	-1
167	497	2
167	504	-4
167	505	-4
167	512	-2
167	513	-2
167	514	-2
167	515	2
167	516	2
167	517	2
167	519	3
167	520	-2
167	521	4
167	522	4
167	528	-2
167	531	-2
167	533	-2
167	536	2
167	544	2
167	545	2
167	550	2
167	554	-4
167	556	2
167	563	2
167	566	2
167	567	2
167	568	4
167	570	-4
167	572	2
167	573	2
167	574	-4
167	577	2
167	597	-1
167	606	1
167	610	1
167	614	1
167	615	2
167	616	-2
167	646	1
167	655	1
167	661	1
167	663	-2
167	666	-1
167	667	-1
167	668	2
167	670	1
167	671	-2
167	672	-1
167	673	2
167	674	-1
167	676	-2
167	677	-2
167	679	-2
167	680	-1
167	681	2
167	682	-1
167	684	1
167	685	-1
167	686	2
167	687	2
167	688	-2
167	689	-1
167	692	-2
167	693	6
167	694	1
167	695	2
167	696	-1
167	697	-1
167	711	1
167	713	2
167	727	2
167	728	-3
167	735	1
167	737	-1
167	742	1
167	752	2
167	761	1
167	764	1
167	770	-2
167	771	1
167	773	1
167	775	2
167	776	-2
167	782	-1
167	783	-1
167	784	-2
167	786	1
167	788	2
167	789	1
167	791	1
167	793	2
167	795	-1
167	797	1
167	799	3
167	800	1
167	801	-3
167	802	2
167	803	1
167	804	-3
167	805	1
167	806	1
167	808	-2
167	816	1
167	819	2
167	820	-3
167	821	-2
167	822	-2
167	824	1
167	825	-2
167	827	-1
167	829	1
167	830	1
167	831	1
167	833	-1
167	835	1
167	837	2
167	838	1
167	840	-3
167	857	-16
167	881	4
167	884	-4
167	919	-2
167	922	4
167	925	2
167	926	-4
167	929	2
167	930	-4
168	7	2
168	12	-24
168	18	-16
168	47	-4
168	71	-4
168	96	-4
168	97	-8
168	126	-8
168	159	-4
168	195	-4
168	197	4
168	218	-4
168	219	8
168	224	4
168	226	4
168	227	8
168	232	2
168	233	4
168	235	-4
168	238	-8
168	260	-2
168	263	-4
168	272	-4
168	273	4
168	274	4
168	276	-4
168	284	4
168	286	-4
168	291	4
168	293	-12
168	294	-8
168	296	-4
168	350	-1
168	395	2
168	396	-4
168	405	2
168	413	4
168	416	2
168	450	4
168	451	-4
168	452	4
168	453	-2
168	454	-1
168	456	-4
168	460	-1
168	461	2
168	462	-4
168	463	4
168	464	-2
168	472	-2
168	479	-2
168	482	3
168	484	-1
168	485	1
168	488	-4
168	490	4
168	493	2
168	494	-2
168	496	-2
168	497	4
168	498	2
168	499	-2
168	501	2
168	506	2
168	507	2
168	511	-6
168	512	-2
168	515	2
168	516	2
168	517	2
168	520	2
168	526	4
168	527	4
168	530	-8
168	533	4
168	535	-2
168	536	-4
168	544	2
168	545	2
168	546	4
168	547	2
168	548	-4
168	549	2
168	550	-4
168	554	-6
168	555	2
168	556	2
168	563	2
168	564	2
168	568	-2
168	570	2
168	571	-2
168	572	2
168	573	2
168	574	8
168	576	-4
168	577	-4
168	612	1
168	661	-4
168	674	4
168	675	-3
168	676	-2
168	679	1
168	706	2
168	707	2
168	708	1
168	727	1
168	728	2
168	729	1
168	734	-1
168	735	-1
168	736	-2
168	737	1
168	739	1
168	741	1
168	742	-1
168	743	-1
168	746	-1
168	747	-4
168	748	-1
168	753	1
168	755	-1
168	761	-3
168	762	1
168	763	-1
168	766	-1
168	767	1
168	768	-2
168	770	2
168	771	1
168	772	1
168	774	3
168	775	2
168	776	-2
168	777	2
168	778	-1
168	780	1
168	781	-1
168	782	-1
168	783	-3
168	784	2
168	785	-1
168	786	-1
168	788	-1
168	791	-1
168	793	1
168	795	2
168	799	-1
168	802	2
168	803	-2
168	805	-2
168	806	1
168	809	1
168	810	2
168	811	-1
168	812	-1
168	816	2
168	818	1
168	819	1
168	820	2
168	821	1
168	822	-3
168	824	1
168	825	1
168	827	-1
168	829	-1
168	830	-2
168	831	1
168	833	-3
168	834	1
168	835	-4
168	836	4
168	840	2
168	883	4
168	884	4
168	905	2
168	915	4
168	916	-2
168	918	4
168	919	2
168	922	-4
168	925	3
168	926	-6
168	929	-1
168	930	2
169	12	-24
169	25	16
169	47	-4
169	70	-4
169	78	8
169	97	-4
169	145	-2
169	146	6
169	147	-2
169	148	2
169	154	-6
169	155	4
169	156	6
169	157	4
169	159	-6
169	162	4
169	163	-4
169	179	4
169	180	-16
169	183	-4
169	185	8
169	192	-4
169	196	-8
169	199	4
169	218	4
169	219	-4
169	224	4
169	227	4
169	228	8
169	229	-4
169	238	4
169	243	4
169	259	4
169	273	4
169	281	-4
169	293	-8
169	300	1
169	301	-1
169	328	1
169	329	-1
169	333	-2
169	334	-1
169	342	-2
169	343	-6
169	344	2
169	345	2
169	347	-6
169	348	6
169	349	-2
169	350	6
169	353	4
169	354	6
169	365	-2
169	367	2
169	380	2
169	382	-4
169	384	4
169	388	-4
169	390	-4
169	392	2
169	393	-2
169	394	8
169	396	2
169	400	-2
169	401	4
169	402	2
169	404	2
169	408	2
169	413	-2
169	415	-4
169	417	-1
169	436	4
169	439	2
169	450	6
169	451	-4
169	453	-1
169	454	-2
169	457	-2
169	460	-1
169	461	2
169	462	-2
169	463	-2
169	467	2
169	469	2
169	470	-2
169	471	-2
169	472	-2
169	474	-2
169	479	2
169	482	-1
169	484	1
169	485	-1
169	486	-2
169	488	2
169	489	2
169	490	-2
169	491	1
169	493	-2
169	494	4
169	498	2
169	504	2
169	505	2
169	507	2
169	509	-2
169	513	4
169	514	8
169	517	-2
169	522	-2
169	529	2
169	549	2
169	553	-2
169	559	-4
169	569	2
169	575	-4
169	586	-1
169	587	1
169	595	-1
169	596	1
169	597	1
169	600	1
169	606	1
169	607	1
169	608	-2
169	609	1
169	610	-1
169	612	-1
169	614	1
169	615	-4
169	616	-2
169	617	-1
169	618	1
169	622	1
169	623	-1
169	625	-2
169	626	1
169	628	1
169	641	1
169	644	-1
169	646	1
169	649	-1
169	650	1
169	652	1
169	653	1
169	655	-2
169	656	1
169	657	2
169	662	1
169	663	1
169	665	2
169	666	-1
169	667	2
169	668	-5
169	669	-1
169	670	-1
169	671	3
169	672	1
169	673	-2
169	675	-2
169	678	-1
169	679	2
169	680	1
169	681	-1
169	683	-1
169	685	2
169	686	-2
169	687	3
169	688	2
169	689	1
169	690	-1
169	691	-4
169	692	1
169	693	-5
169	694	-1
169	695	2
169	697	-1
169	706	2
169	707	-4
169	711	-2
169	713	2
169	714	1
169	727	-6
169	728	1
169	729	1
169	734	1
169	735	-2
169	736	1
169	739	-1
169	741	-1
169	743	1
169	747	2
169	748	1
169	749	-1
169	755	-1
169	756	-1
169	761	1
169	762	-1
169	763	1
169	764	-1
169	766	-1
169	768	1
169	770	1
169	772	1
169	774	2
169	777	2
169	780	-2
169	783	1
169	784	1
169	786	1
169	788	-4
169	789	-1
169	791	-2
169	793	-2
169	794	1
169	795	1
169	797	2
169	799	-4
169	803	-2
169	807	1
169	811	-1
169	815	-1
169	816	-1
169	822	1
169	826	1
169	832	1
169	833	1
169	834	1
169	836	3
169	837	-1
169	852	-24
169	857	16
169	868	8
169	881	-4
169	883	-4
169	905	-2
169	908	-2
169	909	2
169	911	2
169	915	-2
169	916	2
169	918	-4
169	920	4
169	921	-4
169	923	-4
169	925	2
169	926	-4
169	929	-2
169	930	4
170	9	-96
170	18	-32
170	19	-32
170	29	18
170	39	-8
170	43	-16
170	44	-16
170	47	8
170	51	12
170	67	4
170	71	-4
170	83	8
170	94	8
170	98	4
170	105	-16
170	108	-8
170	112	8
170	113	-16
170	116	16
170	117	16
170	118	-16
170	119	-16
170	120	-40
170	126	-8
170	192	4
170	197	4
170	217	-2
170	225	-8
170	230	-4
170	232	4
170	233	-2
170	235	-2
170	260	-10
170	261	8
170	262	-8
170	263	-8
170	266	16
170	280	4
170	281	-8
170	285	-4
170	287	-4
170	289	8
170	295	4
170	296	-8
170	297	-8
170	328	-1
170	334	-1
170	405	2
170	416	2
170	423	1
170	440	2
170	453	3
170	454	1
170	456	2
170	471	4
170	472	-2
170	486	2
170	491	-2
170	497	2
170	501	-2
170	504	-4
170	505	-4
170	511	-2
170	513	-4
170	515	2
170	516	10
170	517	2
170	519	5
170	520	-2
170	521	6
170	522	6
170	529	2
170	531	-2
170	546	-2
170	547	6
170	550	2
170	551	-2
170	552	4
170	554	-2
170	556	-2
170	557	-10
170	558	-2
170	559	-4
170	561	-4
170	563	-4
170	564	6
170	565	-2
170	566	-2
170	567	2
170	568	2
170	569	4
170	570	-6
170	571	10
170	572	2
170	573	2
170	574	-2
170	577	2
170	578	8
170	579	-4
170	646	1
170	660	-1
170	666	-1
170	667	-1
170	668	2
170	679	-1
170	682	-1
170	694	1
170	702	-1
170	728	-3
170	732	1
170	736	-2
170	737	1
170	752	1
170	764	2
170	772	1
170	773	1
170	774	1
170	775	-2
170	779	1
170	781	-1
170	782	-1
170	788	1
170	797	1
170	798	-2
170	799	3
170	800	1
170	801	-5
170	802	-1
170	804	-4
170	805	4
170	806	2
170	807	1
170	809	2
170	810	-1
170	812	-1
170	821	3
170	822	2
170	823	4
170	824	2
170	825	-4
170	826	1
170	828	6
170	829	1
170	831	-8
170	833	-1
170	838	1
170	839	-1
170	840	-4
170	869	8
170	871	24
170	872	-48
170	884	-4
170	919	-2
170	922	4
171	15	8
171	25	-8
171	47	-4
171	85	6
171	91	8
171	104	4
171	106	4
171	117	-4
171	174	4
171	175	-2
171	208	-4
171	211	-6
171	212	8
171	220	4
171	224	-2
171	228	-8
171	229	2
171	232	-4
171	241	-4
171	243	4
171	245	8
171	248	-2
171	249	4
171	253	-4
171	255	-4
171	256	-4
171	268	-4
171	290	-4
171	292	-2
171	328	1
171	330	-1
171	331	2
171	350	-1
171	370	-2
171	371	1
171	417	-1
171	441	-4
171	442	4
171	446	2
171	451	2
171	452	-2
171	453	-2
171	454	-1
171	455	4
171	457	2
171	460	-1
171	465	2
171	467	2
171	469	2
171	470	-2
171	471	-2
171	473	-2
171	482	1
171	483	-2
171	484	1
171	485	-1
171	486	-2
171	488	2
171	489	2
171	490	-2
171	491	2
171	493	-2
171	504	2
171	505	2
171	514	-4
171	517	-4
171	522	-2
171	533	-4
171	537	4
171	539	-4
171	553	-2
171	558	2
171	559	2
171	569	2
171	575	-4
171	641	1
171	644	-1
171	645	-2
171	647	1
171	648	2
171	662	1
171	665	1
171	666	1
171	668	-1
171	674	-1
171	676	1
171	677	-2
171	678	-1
171	679	1
171	686	1
171	694	-1
171	699	1
171	700	-1
171	714	1
171	715	1
171	716	-1
171	717	-1
171	718	1
171	719	-3
171	720	1
171	727	1
171	728	2
171	729	1
171	735	1
171	736	1
171	738	1
171	742	1
171	744	-1
171	745	-2
171	746	1
171	749	-1
171	751	-2
171	755	1
171	757	-1
171	759	1
171	760	-2
171	761	-1
171	762	-1
171	763	1
171	764	-2
171	767	-1
171	769	-1
171	770	1
171	771	-2
171	776	1
171	777	1
171	778	2
171	779	1
171	780	-1
171	783	1
171	784	1
171	786	-2
171	787	2
171	791	1
171	793	-2
171	794	1
171	795	1
171	797	1
171	798	2
171	799	1
171	800	-1
171	803	1
171	807	1
171	811	-1
171	825	1
171	826	-2
171	832	1
171	834	1
171	837	1
171	838	-1
171	870	8
171	883	-4
171	884	4
171	887	-2
171	891	4
171	904	1
171	911	2
171	913	2
171	915	-2
171	919	-2
171	923	-4
171	925	-1
171	927	-1
171	929	1
172	9	-48
172	11	16
172	17	24
172	18	8
172	21	2
172	29	18
172	37	12
172	39	8
172	42	16
172	47	-4
172	85	-1
172	87	4
172	92	2
172	105	-8
172	110	-8
172	112	-8
172	114	-12
172	115	-8
172	117	10
172	118	-12
172	119	-20
172	212	-1
172	215	2
172	217	-2
172	224	1
172	228	2
172	229	-1
172	232	3
172	235	2
172	254	-2
172	256	4
172	262	6
172	266	8
172	269	2
172	270	-4
172	271	4
172	277	4
172	279	-8
172	283	-4
172	296	-8
172	427	-1
172	429	-2
172	440	2
172	460	-1
172	471	-4
172	497	-2
172	514	2
172	519	-3
172	529	2
172	530	-1
172	539	1
172	544	-2
172	545	-4
172	548	-2
172	551	2
172	555	2
172	559	-3
172	560	2
172	562	-4
172	566	-4
172	568	-6
172	569	4
172	577	-4
172	579	4
172	729	1
172	754	1
172	778	-1
172	798	-2
172	801	2
172	809	3
172	813	1
172	817	-2
172	821	4
172	827	1
172	828	2
172	831	3
173	38	8
173	41	16
173	47	-4
173	67	-4
173	71	4
173	94	-2
173	108	8
173	114	-4
173	193	-2
173	197	-4
173	214	-1
173	217	-2
173	225	2
173	231	4
173	232	2
173	233	2
173	235	-2
173	240	-4
173	241	2
173	243	4
173	246	2
173	247	-2
173	261	-2
173	262	8
173	282	-4
173	285	-8
173	295	-4
173	296	-4
173	328	1
173	334	1
173	405	-2
173	416	2
173	423	-1
173	426	1
173	428	-2
173	440	2
173	443	2
173	453	-1
173	454	-1
173	456	-2
173	459	-1
173	471	-2
173	477	1
173	486	-2
173	489	2
173	491	2
173	497	2
173	504	2
173	505	2
173	513	4
173	515	-2
173	518	1
173	519	-1
173	521	-6
173	522	-4
173	524	2
173	531	-2
173	532	-2
173	542	-2
173	550	-4
173	554	-4
173	563	4
173	564	-4
173	565	2
173	566	2
173	568	-2
173	569	2
173	572	-2
173	573	2
173	574	2
173	575	-4
173	646	-1
173	653	1
173	660	1
173	668	-1
173	679	1
173	682	1
173	702	1
173	704	-1
173	714	1
173	722	-1
173	728	1
173	732	-1
173	736	1
173	737	1
173	752	-2
173	764	-2
173	772	1
173	773	-2
173	775	1
173	779	-2
173	781	-1
173	782	1
173	798	-1
173	800	1
173	801	1
173	804	1
173	805	-3
173	806	1
173	807	2
173	809	2
173	810	2
173	812	-2
173	815	1
173	818	3
173	822	-2
173	824	1
173	825	1
173	831	1
173	833	1
173	838	-1
173	839	1
173	869	-4
173	884	4
173	892	2
173	894	-4
174	11	8
174	18	8
174	31	8
174	37	4
174	38	4
174	41	8
174	47	-4
174	67	-2
174	70	-4
174	71	4
174	78	4
174	108	4
174	110	-4
174	111	6
174	117	4
174	126	-4
174	154	-2
174	155	2
174	156	4
174	158	2
174	162	4
174	163	-2
174	190	4
174	191	2
174	194	-4
174	195	-2
174	196	-4
174	197	-4
174	198	-4
174	215	1
174	216	1
174	247	-1
174	259	2
174	260	2
174	262	4
174	263	-2
174	283	-4
174	285	-2
174	288	-2
174	347	-4
174	354	2
174	382	-2
174	400	-2
174	405	-2
174	406	2
174	408	2
174	410	-2
174	411	2
174	429	-1
174	439	2
174	454	-2
174	460	-1
174	461	1
174	462	-2
174	472	-1
174	474	-1
174	513	2
174	516	-2
174	517	-2
174	519	-1
174	520	2
174	521	-2
174	522	-2
174	534	-1
174	544	-2
174	553	-2
174	556	-2
174	560	2
174	567	-2
174	572	-2
174	577	-2
174	616	-1
174	656	1
174	657	1
174	678	-1
174	679	2
174	684	-1
174	685	1
174	687	1
174	688	2
174	690	-1
174	693	-4
174	695	1
174	729	1
174	755	-1
174	772	1
174	777	1
174	782	1
174	788	-1
174	797	1
174	801	1
174	820	1
174	824	-1
174	827	1
174	828	1
174	830	1
174	832	1
174	833	1
174	834	1
174	840	1
174	852	-12
174	857	8
174	892	-1
174	894	2
174	911	1
174	923	-2
174	925	1
174	926	-2
175	7	-4
175	18	16
175	25	8
175	47	-8
175	71	4
175	96	4
175	101	4
175	106	4
175	111	4
175	121	-4
175	191	-2
175	192	2
175	197	-4
175	212	-1
175	213	1
175	218	-4
175	224	4
175	226	-4
175	233	-2
175	234	-4
175	235	4
175	237	-4
175	241	-4
175	252	4
175	253	-4
175	255	-2
175	256	2
175	260	2
175	262	4
175	272	-4
175	278	-4
175	284	-8
175	285	-4
175	288	-4
175	290	-4
175	294	4
175	350	1
175	405	-2
175	416	2
175	425	-1
175	451	-4
175	452	5
175	453	-3
175	454	-1
175	456	2
175	462	-6
175	472	-2
175	473	-2
175	475	-1
175	476	1
175	482	-1
175	484	-1
175	487	4
175	491	-1
175	496	-2
175	497	-4
175	500	2
175	503	-2
175	507	2
175	508	-2
175	511	-4
175	512	4
175	515	-1
175	516	-2
175	517	-1
175	519	-2
175	533	-2
175	539	2
175	540	-2
175	544	-4
175	549	2
175	550	2
175	553	4
175	554	4
175	556	-2
175	563	-4
175	565	2
175	568	-4
175	570	4
175	572	-2
175	574	-2
175	661	1
175	674	-1
175	676	1
175	677	-1
175	679	1
175	686	-1
175	708	1
175	727	-1
175	728	3
175	734	-1
175	735	-2
175	737	3
175	739	1
175	741	1
175	742	-3
175	746	-1
175	752	1
175	753	1
175	761	1
175	762	1
175	764	1
175	770	1
175	771	1
175	775	-1
175	776	2
175	782	1
175	783	2
175	784	1
175	785	-1
175	786	1
175	787	2
175	790	-1
175	791	-2
175	792	1
175	793	1
175	795	3
175	799	-2
175	801	2
175	802	-2
175	803	-1
175	804	1
175	805	1
175	806	-4
175	814	1
175	816	1
175	817	-2
175	819	-2
175	820	1
175	822	1
175	824	-2
175	825	1
175	827	2
175	828	2
175	829	1
175	830	1
175	832	1
175	833	1
175	834	1
175	835	1
175	837	-1
175	840	2
175	870	4
175	884	-4
175	891	2
175	919	4
175	922	-8
175	925	-1
175	926	2
175	929	1
175	930	-2
176	9	48
176	11	-16
176	18	-16
176	37	-8
176	39	-8
176	42	-16
176	43	-8
176	51	-24
176	95	-4
176	105	8
176	110	8
176	112	8
176	114	8
176	115	8
176	119	16
176	120	-8
176	126	4
176	130	-3
176	212	2
176	215	-2
176	232	-1
176	233	2
176	235	-4
176	256	-4
176	260	-2
176	262	-4
176	266	-8
176	271	-4
176	277	-8
176	278	-4
176	283	4
176	285	6
176	287	-2
176	289	-4
176	296	2
176	429	2
176	446	-1
176	453	-1
176	456	-2
176	457	2
176	473	-2
176	491	1
176	497	4
176	511	1
176	514	-2
176	515	2
176	516	2
176	517	2
176	519	1
176	523	-2
176	537	2
176	539	-2
176	544	2
176	545	4
176	546	-1
176	547	2
176	548	2
176	551	-2
176	552	4
176	554	-2
176	556	2
176	557	-2
176	559	4
176	560	-2
176	562	6
176	564	1
176	565	-2
176	570	2
176	571	2
176	577	2
176	578	2
176	579	2
176	719	-1
176	728	1
176	736	1
176	764	-1
176	779	1
176	780	1
176	799	-1
176	801	-1
176	804	1
176	805	-3
176	806	1
176	807	1
176	808	-3
176	810	-1
176	811	1
176	812	-1
176	817	2
176	818	1
176	821	-4
176	822	-2
176	824	1
176	827	-1
176	828	-2
176	829	1
176	830	-1
176	831	-1
176	840	1
176	871	6
176	872	-12
176	884	2
176	919	1
176	922	-2
177	7	2
177	11	-32
177	18	-16
177	22	8
177	25	-8
177	37	-8
177	42	-16
177	71	-4
177	95	-8
177	96	-4
177	110	16
177	111	-8
177	117	-8
177	129	6
177	132	6
177	191	-4
177	197	4
177	208	-2
177	211	-2
177	212	2
177	215	-6
177	216	-4
177	217	-2
177	224	-2
177	226	4
177	232	2
177	233	2
177	234	2
177	235	-2
177	243	4
177	254	4
177	255	4
177	256	-4
177	259	-4
177	260	-4
177	263	4
177	271	-8
177	276	-4
177	278	-4
177	283	8
177	284	4
177	285	-4
177	288	4
177	290	4
177	294	-4
177	296	-4
177	350	-1
177	405	4
177	416	2
177	424	-8
177	425	2
177	427	4
177	429	6
177	440	2
177	441	-2
177	442	4
177	446	-2
177	449	6
177	451	4
177	452	-2
177	453	-2
177	454	1
177	455	2
177	456	-2
177	462	-4
177	471	4
177	472	4
177	473	2
177	482	1
177	487	-2
177	489	2
177	491	2
177	497	2
177	508	2
177	512	-2
177	513	2
177	514	-4
177	516	4
177	517	4
177	519	1
177	521	-2
177	522	-2
177	526	-2
177	527	-2
177	531	-2
177	532	-2
177	533	4
177	534	2
177	538	6
177	544	6
177	545	2
177	550	-4
177	553	-2
177	554	-4
177	555	2
177	558	2
177	560	-4
177	562	4
177	563	2
177	565	2
177	566	2
177	567	4
177	568	-2
177	569	2
177	570	2
177	572	4
177	573	2
177	574	2
177	575	-4
177	661	-1
177	666	1
177	674	1
177	676	-1
177	677	2
177	678	1
177	679	-1
177	686	-1
177	694	-1
177	715	-1
177	716	-1
177	718	1
177	719	-1
177	722	-1
177	727	1
177	728	2
177	735	1
177	736	2
177	737	1
177	742	-1
177	744	1
177	746	1
177	752	-2
177	753	1
177	754	-6
177	755	-1
177	757	1
177	761	-1
177	764	-4
177	767	1
177	769	-1
177	770	1
177	771	-2
177	772	1
177	775	1
177	776	-1
177	777	1
177	779	1
177	780	1
177	781	-1
177	782	-2
177	783	-1
177	784	1
177	786	-2
177	787	-2
177	791	1
177	792	-1
177	793	-2
177	795	1
177	797	-1
177	799	-1
177	800	1
177	801	-3
177	802	1
177	803	1
177	804	2
177	805	-3
177	806	2
177	807	1
177	808	-2
177	809	2
177	811	1
177	812	-1
177	813	-6
177	814	-1
177	815	1
177	817	2
177	818	1
177	819	1
177	820	2
177	821	-2
177	822	-4
177	824	2
177	825	1
177	827	-3
177	828	2
177	829	-2
177	830	-2
177	831	1
177	832	-1
177	833	-2
177	834	-1
177	835	-1
177	837	1
177	840	1
177	884	4
177	892	4
177	894	-8
177	919	2
177	922	-4
177	925	1
177	926	-2
177	929	-1
177	930	2
178	9	-96
178	11	16
178	19	-16
178	37	12
178	42	8
178	43	-32
178	83	8
178	105	-16
178	110	-12
178	111	8
178	114	-16
178	115	-8
178	119	-8
178	120	-8
178	121	4
178	126	-8
178	192	2
178	195	-2
178	212	-1
178	215	1
178	232	2
178	235	2
178	256	2
178	260	-2
178	262	4
178	266	16
178	271	8
178	276	-4
178	277	4
178	279	-8
178	283	-4
178	287	-8
178	288	-4
178	289	8
178	296	-4
178	405	2
178	429	-1
178	460	-1
178	461	1
178	462	-2
178	475	-1
178	497	-2
178	501	-2
178	514	1
178	515	2
178	516	2
178	517	2
178	519	1
178	539	2
178	544	-2
178	545	-2
178	547	8
178	548	-2
178	553	2
178	555	2
178	556	-2
178	557	-2
178	559	-2
178	560	2
178	562	-2
178	565	-2
178	568	-1
178	571	2
178	572	2
178	573	2
178	577	-3
178	578	2
178	579	4
178	729	1
178	755	-1
178	767	1
178	772	1
178	776	1
178	777	1
178	778	-1
178	781	-1
178	782	-1
178	801	-1
178	802	-1
178	807	1
178	808	-2
178	809	1
178	812	-1
178	817	-2
178	818	1
178	819	-1
178	820	1
178	821	2
178	824	-1
178	826	1
178	827	1
178	828	5
178	829	1
178	830	-1
178	831	-2
178	832	-1
178	833	-1
178	871	12
178	872	-24
179	37	4
179	69	-8
179	70	-4
179	72	8
179	87	8
179	93	4
179	94	-4
179	96	8
179	97	-4
179	98	4
179	122	-4
179	145	-2
179	146	4
179	147	-4
179	156	4
179	164	-4
179	168	-4
179	182	-4
179	193	-6
179	206	4
179	214	-1
179	231	2
179	233	-4
179	240	-8
179	267	-4
179	295	-2
179	300	1
179	301	-1
179	315	-2
179	333	-2
179	336	-2
179	341	-2
179	355	2
179	372	2
179	385	2
179	386	-4
179	387	2
179	397	2
179	402	2
179	403	2
179	417	-1
179	422	1
179	426	1
179	428	-3
179	438	-2
179	443	2
179	458	2
179	469	2
179	470	-3
179	477	1
179	486	-4
179	491	4
179	509	-2
179	510	2
179	519	-4
179	524	4
179	525	2
179	542	-2
179	581	-2
179	582	2
179	586	-1
179	587	1
179	595	-1
179	596	1
179	598	1
179	599	1
179	600	1
179	607	1
179	608	-2
179	609	1
179	625	-2
179	626	1
179	633	1
179	634	-1
179	641	1
179	644	-1
179	650	1
179	652	1
179	659	-2
179	660	2
179	669	-1
179	701	-1
179	703	1
179	704	-1
179	710	-1
179	714	2
179	721	1
179	723	-2
179	724	2
179	725	2
179	730	1
179	731	-2
179	750	1
179	756	-1
179	758	2
179	765	-2
179	794	1
179	796	-2
179	839	2
179	854	8
179	855	12
179	861	-4
179	877	-4
179	880	-6
179	888	2
179	891	-2
179	914	2
179	915	-4
179	920	4
179	928	-2
180	5	2
180	60	-8
180	68	4
180	73	-8
180	108	-4
180	109	-4
180	110	2
180	123	-4
180	124	2
180	161	-4
180	162	-2
180	164	4
180	166	-2
180	167	2
180	169	-4
180	173	-4
180	176	2
180	178	-4
180	184	2
180	191	-4
180	218	-1
180	219	2
180	220	-1
180	221	-4
180	225	-2
180	226	4
180	227	-2
180	230	2
180	237	-8
180	245	-2
180	249	-6
180	250	-1
180	251	3
180	252	2
180	254	4
180	255	-1
180	264	2
180	310	1
180	311	-1
180	312	-3
180	313	3
180	314	2
180	317	2
180	335	-1
180	336	2
180	339	-2
180	340	-2
180	343	2
180	344	-1
180	345	-2
180	347	2
180	351	2
180	352	-2
180	363	-4
180	364	2
180	369	-2
180	383	2
180	393	2
180	398	2
180	413	2
180	430	-1
180	431	2
180	432	1
180	433	1
180	434	1
180	435	-2
180	456	-2
180	457	1
180	459	1
180	480	-1
180	481	3
180	488	-2
180	500	3
180	502	-2
180	523	-4
180	532	1
180	534	2
180	536	-2
180	574	-1
180	601	1
180	622	-1
180	623	1
180	628	-1
180	631	1
180	636	2
180	639	-2
180	640	1
180	653	-1
180	655	2
180	661	1
180	665	-1
180	670	1
180	671	-2
180	683	1
180	690	1
180	696	-2
180	709	-1
180	712	-1
180	725	-1
180	739	1
180	740	-2
180	741	1
180	744	1
180	745	2
180	747	-2
180	749	1
180	751	2
180	757	1
180	764	2
180	773	1
180	792	-2
180	801	-2
180	835	1
180	838	1
180	849	-10
180	850	-15
180	858	5
180	863	-4
180	865	-6
180	877	2
180	878	2
180	880	3
180	888	-1
180	918	2
180	921	4
180	930	-2
181	20	-16
181	31	-16
181	42	-8
181	79	-8
181	110	4
181	111	4
181	122	8
181	123	-8
181	125	-12
181	126	-16
181	157	-4
181	158	-4
181	162	-4
181	168	4
181	169	-4
181	183	4
181	195	-4
181	196	4
181	198	4
181	225	-4
181	226	8
181	227	-4
181	230	4
181	246	2
181	254	8
181	255	-2
181	256	-8
181	261	4
181	271	-4
181	278	-4
181	293	4
181	294	-8
181	295	-4
181	296	-4
181	297	2
181	343	4
181	344	-2
181	345	-4
181	347	4
181	348	-4
181	349	4
181	353	-4
181	365	-2
181	367	2
181	388	-2
181	389	2
181	405	2
181	408	-2
181	410	-4
181	411	2
181	436	-4
181	439	-2
181	452	1
181	456	-4
181	458	-1
181	459	1
181	462	-1
181	467	2
181	471	2
181	472	-4
181	473	-1
181	486	2
181	488	-4
181	490	4
181	504	-4
181	505	-4
181	511	-4
181	512	-4
181	514	-1
181	515	1
181	517	1
181	518	1
181	520	2
181	521	2
181	522	2
181	527	2
181	530	2
181	545	2
181	555	2
181	562	2
181	568	3
181	569	2
181	570	2
181	572	2
181	574	4
181	576	2
181	577	3
181	581	1
181	582	-1
181	606	1
181	610	1
181	614	1
181	615	2
181	616	1
181	617	-1
181	618	1
181	622	-1
181	623	1
181	654	-2
181	655	1
181	660	-1
181	661	1
181	662	1
181	663	-1
181	666	-1
181	672	1
181	673	-1
181	674	1
181	675	1
181	676	-2
181	680	1
181	681	-1
181	682	1
181	687	1
181	688	-2
181	695	1
181	706	1
181	707	1
181	711	1
181	713	2
181	724	-1
181	726	-1
181	731	2
181	732	-1
181	735	-1
181	737	1
181	746	-1
181	747	-2
181	749	1
181	752	3
181	753	-1
181	754	-2
181	758	-1
181	764	4
181	770	-1
181	772	1
181	773	1
181	774	1
181	775	-2
181	777	1
181	778	1
181	779	1
181	780	1
181	782	1
181	784	-1
181	787	1
181	788	1
181	791	-1
181	793	3
181	795	1
181	797	-1
181	798	1
181	799	1
181	800	-1
181	801	-4
181	802	-2
181	808	-4
181	809	2
181	813	-2
181	819	-2
181	821	-2
181	823	-2
181	827	-2
181	828	3
181	831	1
181	833	1
181	834	-1
181	835	1
181	836	1
181	837	-2
181	838	1
181	839	-1
181	840	2
181	863	-8
181	864	-8
181	865	-12
181	866	-12
181	877	4
181	878	4
181	879	4
181	880	6
181	888	-2
181	894	8
181	922	-4
181	923	4
181	926	-2
181	930	-2
182	17	12
182	20	-8
182	37	2
182	70	-2
182	87	6
182	93	4
182	94	-3
182	95	-2
182	96	4
182	97	-2
182	98	2
182	114	-2
182	119	-4
182	122	4
182	123	-4
182	125	-4
182	145	-1
182	146	3
182	147	-3
182	156	2
182	179	2
182	180	-4
182	205	-2
182	219	-4
182	233	-2
182	238	2
182	241	1
182	246	2
182	262	2
182	278	-2
182	281	-2
182	284	-4
182	296	-2
182	297	1
182	365	-2
182	367	2
182	380	2
182	384	1
182	388	-1
182	389	1
182	410	-2
182	411	1
182	467	2
182	471	-4
182	473	2
182	491	2
182	515	1
182	519	-2
182	526	1
182	554	-2
182	562	1
182	568	-1
182	569	2
182	570	2
182	576	1
182	672	1
182	673	-1
182	687	1
182	693	-1
182	736	2
182	753	-1
182	771	-1
182	800	-1
182	805	-1
182	808	-2
182	809	1
182	822	1
182	831	1
182	833	1
182	835	1
182	836	1
182	837	-2
182	838	1
182	839	-1
182	840	1
182	854	4
182	855	6
182	861	-2
182	864	-4
182	866	-6
182	879	2
182	891	-1
182	894	4
182	915	-3
182	922	-4
183	66	4
183	74	-8
183	91	4
183	134	8
183	137	-4
183	144	4
183	153	-4
183	155	-2
183	157	-2
183	161	4
183	170	-2
183	173	4
183	174	8
183	175	-4
183	185	-8
183	216	-2
183	218	-2
183	219	-2
183	220	4
183	221	4
183	225	2
183	244	4
183	249	12
183	250	2
183	251	-6
183	254	-4
183	306	-2
183	307	2
183	310	-2
183	311	2
183	312	6
183	313	-6
183	317	-2
183	326	3
183	333	-1
183	335	-2
183	336	-2
183	338	2
183	339	2
183	340	2
183	341	-2
183	342	-2
183	343	-2
183	345	2
183	347	-2
183	351	-4
183	352	2
183	354	2
183	358	8
183	359	-4
183	360	2
183	361	-2
183	364	-2
183	381	2
183	382	-4
183	390	2
183	392	-4
183	393	-2
183	398	-2
183	413	-2
183	421	-2
183	425	1
183	426	1
183	429	-1
183	430	4
183	431	2
183	432	-4
183	433	2
183	435	2
183	440	2
183	447	-2
183	450	2
183	459	3
183	463	-4
183	464	2
183	465	2
183	474	2
183	476	2
183	480	2
183	481	-6
183	488	2
183	489	-4
183	508	-2
183	585	1
183	588	-1
183	590	-1
183	591	1
183	594	-1
183	595	-1
183	596	1
183	597	1
183	603	-1
183	614	1
183	621	-1
183	622	-3
183	623	3
183	628	1
183	629	-2
183	630	-2
183	632	1
183	636	1
183	639	-1
183	640	-5
183	641	1
183	642	-2
183	643	1
183	645	-2
183	648	2
183	649	4
183	650	1
183	651	-4
183	652	1
183	656	1
183	664	-1
183	665	1
183	670	1
183	673	2
183	674	-2
183	679	1
183	681	2
183	683	1
183	689	1
183	690	1
183	698	1
183	702	-1
183	709	-2
183	712	1
183	718	-1
183	722	2
183	727	-2
183	728	1
183	729	1
183	739	3
183	740	2
183	741	2
183	744	-4
183	747	2
183	749	3
183	751	-1
183	757	-3
183	761	1
183	762	-1
183	764	-2
183	769	1
183	790	1
183	814	1
183	815	-2
183	838	1
183	849	20
183	850	30
183	858	-10
183	863	-8
183	865	-12
183	877	-4
183	878	4
183	880	-6
183	888	2
183	892	-4
183	893	8
183	894	-4
183	908	4
183	909	-4
183	911	-4
183	913	4
183	918	-4
183	920	4
183	921	-4
183	923	-4
183	928	-2
183	930	-6
184	73	-8
184	76	-8
184	79	-8
184	108	-8
184	123	-4
184	124	4
184	125	-4
184	126	4
184	158	-4
184	164	4
184	166	-4
184	167	4
184	168	4
184	169	-8
184	178	-4
184	181	4
184	184	4
184	188	-4
184	190	-8
184	192	4
184	229	2
184	240	4
184	243	-2
184	256	-4
184	261	2
184	262	-2
184	263	-4
184	269	-12
184	270	8
184	277	-4
184	293	-2
184	296	4
184	297	-2
184	348	-2
184	349	2
184	366	-2
184	371	2
184	382	4
184	383	2
184	384	-4
184	385	-2
184	387	-2
184	388	2
184	389	-2
184	393	2
184	395	2
184	401	-2
184	407	-2
184	409	-2
184	410	-2
184	413	2
184	437	2
184	452	1
184	457	1
184	459	1
184	464	-2
184	490	2
184	495	2
184	499	-4
184	501	-2
184	506	-2
184	511	-4
184	514	-1
184	517	1
184	518	1
184	520	2
184	521	2
184	522	2
184	523	-8
184	529	-2
184	531	2
184	533	2
184	535	2
184	546	2
184	548	2
184	553	2
184	554	1
184	555	2
184	556	-4
184	558	-2
184	564	2
184	566	2
184	574	-1
184	575	8
184	576	-2
184	577	-1
184	610	1
184	616	1
184	617	-1
184	618	1
184	622	-1
184	623	1
184	628	-1
184	631	1
184	653	-1
184	659	1
184	660	-1
184	661	2
184	662	1
184	663	-1
184	665	-1
184	666	-1
184	667	-2
184	670	3
184	671	-2
184	674	1
184	675	1
184	676	-2
184	680	1
184	681	-1
184	682	1
184	683	1
184	684	2
184	685	1
184	686	1
184	689	-1
184	691	2
184	692	-1
184	693	2
184	695	1
184	696	-1
184	697	-1
184	708	1
184	725	-1
184	732	-1
184	746	-1
184	749	1
184	767	-1
184	768	-1
184	773	2
184	774	3
184	775	-2
184	778	1
184	781	2
184	783	-2
184	785	-1
184	788	1
184	789	2
184	797	-1
184	798	1
184	799	1
184	802	-1
184	804	-2
184	805	-2
184	807	-1
184	808	-6
184	809	1
184	810	2
184	817	2
184	818	-1
184	819	-1
184	826	-1
184	829	1
184	830	1
184	834	-1
184	835	1
184	836	2
184	838	1
184	840	1
184	863	-8
184	865	-12
184	878	4
184	921	4
184	923	4
184	926	-2
184	930	-2
185	46	12
185	49	12
185	54	4
185	67	-8
185	72	4
185	107	-8
185	122	-8
185	135	4
185	136	-2
185	138	4
185	139	-4
185	164	-4
185	166	4
185	168	-2
185	183	-4
185	211	8
185	212	-8
185	232	4
185	242	4
185	248	-4
185	292	-4
185	298	-2
185	303	-2
185	305	2
185	310	-2
185	312	2
185	314	-2
185	319	-2
185	322	2
185	324	-4
185	327	4
185	328	4
185	333	-2
185	337	2
185	343	-4
185	348	4
185	356	2
185	357	2
185	360	-2
185	362	2
185	365	2
185	370	2
185	371	-2
185	372	2
185	373	2
185	388	-2
185	391	-2
185	402	4
185	418	2
185	468	-2
185	469	2
185	470	2
185	478	-2
185	492	2
185	493	2
185	509	2
185	541	2
185	580	-2
185	581	-2
185	585	1
185	586	-1
185	587	1
185	588	-1
185	589	-1
185	591	-1
185	592	-1
185	593	1
185	594	1
185	597	2
185	598	2
185	600	1
185	602	2
185	604	-2
185	605	1
185	607	1
185	608	-1
185	609	1
185	610	-2
185	612	1
185	619	2
185	621	1
185	622	2
185	624	-3
185	625	-1
185	626	2
185	629	2
185	631	-2
185	633	1
185	634	-1
185	635	-2
185	637	1
185	638	-2
185	642	1
185	644	1
185	647	-1
185	658	-1
185	669	-1
185	680	-2
185	698	-1
185	699	-2
185	700	1
185	705	-1
185	717	2
185	720	1
185	723	-2
185	748	1
185	750	1
185	756	-1
185	763	-2
185	794	-2
185	844	-96
185	858	-8
185	871	-24
185	878	-16
185	888	8
185	892	8
185	899	-2
185	908	-2
185	909	4
185	911	2
185	916	4
185	919	-4
185	929	-4
186	31	-8
186	40	-8
186	50	12
186	60	-4
186	69	4
186	73	-8
186	76	-4
186	77	4
186	108	-4
186	123	-8
186	139	2
186	157	-2
186	158	-4
186	164	2
186	167	4
186	169	-2
186	173	-4
186	178	-4
186	189	4
186	249	-2
186	254	4
186	256	-4
186	291	-2
186	296	2
186	311	-2
186	313	2
186	315	2
186	339	-1
186	340	-2
186	341	1
186	345	-4
186	347	2
186	349	4
186	367	2
186	382	2
186	383	2
186	389	-2
186	393	2
186	410	-2
186	413	2
186	456	-2
186	463	1
186	464	-1
186	486	2
186	495	2
186	523	-2
186	528	2
186	536	-2
186	574	2
186	582	-2
186	601	1
186	605	-1
186	606	1
186	614	1
186	623	2
186	628	-1
186	635	1
186	636	1
186	637	-1
186	640	1
186	654	-2
186	655	1
186	663	-1
186	670	1
186	671	-1
186	673	-1
186	674	1
186	682	1
186	689	-1
186	696	-1
186	711	1
186	725	-1
186	747	-2
186	835	1
186	838	1
186	842	-96
186	849	-8
186	863	-16
186	872	-12
186	877	8
186	894	4
186	917	-1
186	918	2
186	920	-1
186	921	2
186	922	-2
186	923	1
186	930	-2
187	20	-32
187	26	24
187	48	12
187	79	-4
187	107	4
187	108	-8
187	118	-8
187	122	4
187	123	-8
187	124	8
187	125	-12
187	126	-8
187	136	2
187	168	2
187	169	-4
187	184	4
187	225	-8
187	237	-4
187	240	4
187	246	4
187	249	-4
187	250	-4
187	251	4
187	254	8
187	256	-8
187	261	8
187	269	-4
187	270	4
187	296	4
187	297	-4
187	458	-4
187	459	4
187	467	2
187	472	-2
187	480	-2
187	481	2
187	486	4
187	488	-4
187	490	4
187	504	-4
187	505	-4
187	511	-4
187	521	2
187	522	2
187	523	-4
187	547	4
187	567	-2
187	568	2
187	569	2
187	570	2
187	571	2
187	575	4
187	576	-2
187	577	2
187	578	2
187	604	1
187	638	1
187	639	-1
187	653	-1
187	660	-1
187	661	1
187	665	-1
187	666	-1
187	667	-1
187	668	1
187	720	-1
187	723	2
187	737	1
187	738	-1
187	739	1
187	740	-2
187	741	1
187	743	-1
187	744	1
187	745	1
187	746	-1
187	747	-2
187	748	-1
187	749	2
187	751	1
187	752	1
187	753	-1
187	754	-2
187	757	1
187	758	-2
187	764	2
187	765	1
187	772	1
187	773	1
187	774	1
187	775	-1
187	777	1
187	778	1
187	779	1
187	780	1
187	788	1
187	793	1
187	795	1
187	798	1
187	799	1
187	800	-1
187	801	-2
187	802	-1
187	807	-1
187	808	-4
187	809	1
187	813	-2
187	817	2
187	818	-1
187	819	-1
187	821	-2
187	835	1
187	836	1
187	837	-1
187	838	1
187	839	-1
187	840	1
187	843	-192
187	850	-16
187	865	-32
187	872	-24
187	880	16
187	894	8
187	917	-2
187	918	4
187	920	-2
187	921	4
187	922	-4
187	923	2
187	930	-4
188	48	12
188	67	-4
188	79	-4
188	111	-4
188	117	-4
188	125	-8
188	136	2
188	168	2
188	169	-4
188	184	4
188	185	2
188	211	4
188	212	-4
188	216	-2
188	222	-4
188	228	2
188	229	-2
188	231	2
188	232	2
188	248	-2
188	252	-2
188	259	-2
188	287	4
188	328	2
188	374	-1
188	390	-1
188	394	2
188	421	1
188	422	2
188	425	2
188	441	2
188	442	-4
188	451	-2
188	452	-2
188	457	-2
188	463	-2
188	467	2
188	480	-2
188	481	2
188	488	-4
188	489	2
188	490	4
188	511	-2
188	513	2
188	514	2
188	517	-2
188	539	2
188	557	2
188	559	-2
188	576	-2
188	612	-1
188	642	1
188	648	1
188	649	-1
188	668	-2
188	674	1
188	675	1
188	676	-1
188	677	1
188	682	1
188	700	-1
188	715	1
188	716	-1
188	719	1
188	722	-1
188	732	-1
188	734	1
188	742	1
188	749	2
188	755	1
188	758	-2
188	776	-1
188	798	1
188	799	1
188	812	-1
188	843	-96
188	850	-8
188	865	-16
188	871	-12
188	880	8
188	892	4
188	899	-1
188	908	-1
188	909	2
188	911	1
188	916	2
188	919	-2
188	929	-2
189	9	-24
189	11	-24
189	12	18
189	18	-36
189	22	12
189	25	-15
189	47	12
189	108	-4
189	110	4
189	112	4
189	150	1
189	162	-1
189	197	2
189	202	-2
189	210	-4
189	225	-4
189	226	3
189	227	-4
189	230	-2
189	249	-2
189	253	2
189	254	2
189	255	2
189	256	-4
189	266	2
189	296	-2
189	321	-1
189	324	1
189	325	1
189	342	1
189	343	1
189	344	-1
189	345	-2
189	347	2
189	424	-4
189	425	2
189	429	2
189	440	1
189	450	-1
189	451	3
189	455	1
189	486	2
189	487	-1
189	488	-1
189	497	3
189	516	4
189	597	-1
189	646	1
189	679	-1
189	702	-1
189	727	1
189	728	-2
189	759	-1
189	760	1
189	761	1
189	764	1
189	801	-3
189	851	-6
189	852	3
189	857	-12
189	859	-3
189	868	-3
189	869	12
189	870	-12
189	872	-12
189	881	6
189	883	3
189	884	-6
189	922	2
189	928	2
189	930	-2
190	6	-4
190	17	48
190	26	-48
190	31	16
190	42	32
190	48	-24
190	66	8
190	77	8
190	78	8
190	91	16
190	93	-16
190	95	16
190	103	16
190	110	-32
190	111	32
190	112	-32
190	113	16
190	114	16
190	117	32
190	118	16
190	119	16
190	120	16
190	124	-16
190	126	16
190	128	24
190	129	-6
190	132	-18
190	155	8
190	157	8
190	158	4
190	170	4
190	174	4
190	179	-4
190	180	4
190	183	-8
190	184	-8
190	185	4
190	195	16
190	196	-4
190	197	-16
190	198	-4
190	203	4
190	205	-4
190	206	4
190	216	12
190	218	4
190	219	12
190	220	-4
190	222	4
190	225	16
190	226	-16
190	227	8
190	228	16
190	229	-8
190	230	8
190	231	-8
190	237	4
190	240	-4
190	241	-4
190	243	8
190	245	8
190	251	-8
190	252	8
190	253	-8
190	255	-16
190	258	-4
190	259	8
190	261	-32
190	262	8
190	266	-8
190	269	-4
190	270	8
190	271	16
190	278	16
190	281	8
190	283	-4
190	284	-4
190	290	-4
190	293	-16
190	294	16
190	295	-8
190	297	-16
190	304	-2
190	315	-2
190	324	-2
190	325	-4
190	326	-4
190	327	4
190	333	-4
190	336	-2
190	340	2
190	342	-4
190	343	-2
190	344	4
190	345	4
190	346	-4
190	347	-8
190	348	4
190	349	-8
190	353	4
190	354	2
190	357	2
190	358	2
190	361	2
190	362	2
190	363	2
190	365	2
190	366	-2
190	367	-4
190	370	-4
190	374	2
190	375	2
190	376	-2
190	378	2
190	379	-6
190	380	4
190	382	4
190	384	-2
190	386	-2
190	388	2
190	389	-4
190	390	-2
190	394	6
190	405	-6
190	408	4
190	410	4
190	411	-2
190	418	2
190	419	2
190	421	-2
190	422	-6
190	424	16
190	425	-16
190	426	16
190	428	-6
190	429	-20
190	436	2
190	439	4
190	440	12
190	441	6
190	442	4
190	443	2
190	445	-6
190	446	6
190	449	-18
190	450	8
190	451	-12
190	452	12
190	455	-10
190	456	-8
190	457	8
190	458	8
190	459	-12
190	461	2
190	462	-2
190	463	2
190	466	2
190	467	2
190	469	4
190	470	-2
190	471	10
190	472	8
190	473	-18
190	478	2
190	479	2
190	481	-4
190	483	-6
190	488	6
190	489	8
190	490	-12
190	497	-12
190	504	6
190	505	6
190	507	2
190	508	4
190	511	6
190	512	6
190	513	2
190	514	16
190	516	-8
190	518	-4
190	520	-10
190	521	-2
190	522	-2
190	523	4
190	526	8
190	527	-2
190	530	-2
190	538	-4
190	539	2
190	540	4
190	541	-4
190	543	-4
190	544	-4
190	545	-4
190	547	-8
190	554	20
190	555	-10
190	557	4
190	559	4
190	560	6
190	562	-4
190	567	8
190	568	-12
190	569	-6
190	570	-6
190	572	-6
190	575	4
190	576	-6
190	577	-12
190	583	1
190	584	1
190	586	-1
190	590	-1
190	592	1
190	595	-2
190	596	4
190	597	4
190	598	1
190	599	-1
190	602	1
190	603	1
190	604	-1
190	606	-1
190	608	-1
190	609	1
190	610	-2
190	614	-1
190	615	-5
190	616	-1
190	617	1
190	618	-2
190	619	1
190	620	-1
190	621	-1
190	622	1
190	623	-2
190	624	-1
190	625	-2
190	626	1
190	627	-1
190	629	-2
190	630	2
190	632	-1
190	633	-1
190	634	1
190	638	-1
190	639	2
190	641	6
190	642	-1
190	644	-1
190	645	3
190	646	-2
190	647	-1
190	648	2
190	649	2
190	650	-1
190	651	2
190	652	-1
190	653	2
190	654	3
190	655	-3
190	661	-2
190	662	-1
190	663	2
190	665	2
190	666	3
190	667	-2
190	668	3
190	671	2
190	672	-2
190	673	2
190	675	-4
190	676	5
190	677	-4
190	678	1
190	679	4
190	680	-2
190	681	2
190	687	-1
190	688	5
190	693	1
190	695	-1
190	698	-1
190	699	-2
190	701	1
190	702	6
190	704	-2
190	706	1
190	707	-3
190	711	-3
190	713	-3
190	714	3
190	715	-1
190	716	4
190	719	-4
190	721	1
190	722	1
190	723	-3
190	724	1
190	726	-1
190	727	-8
190	729	6
190	730	2
190	731	-3
190	732	-2
190	734	1
190	735	2
190	736	4
190	737	-3
190	739	-1
190	740	3
190	741	-1
190	742	1
190	744	-3
190	746	3
190	747	2
190	749	-5
190	750	1
190	752	-11
190	753	2
190	754	4
190	755	1
190	757	-3
190	758	4
190	759	-2
190	760	-6
190	762	-6
190	763	6
190	764	-8
190	765	-2
190	770	4
190	771	4
190	772	-3
190	773	-2
190	774	-6
190	775	4
190	776	5
190	777	-2
190	778	-2
190	779	-11
190	780	-10
190	782	-1
190	784	4
190	786	4
190	787	2
190	788	-2
190	789	-1
190	791	2
190	792	6
190	793	-10
190	795	-2
190	796	-4
190	797	2
190	798	-2
190	799	-2
190	800	2
190	802	5
190	804	3
190	806	1
190	807	5
190	809	-8
190	811	-1
190	812	5
190	813	5
190	814	6
190	817	-2
190	818	5
190	819	5
190	823	-2
190	824	1
190	825	3
190	827	6
190	828	2
190	831	6
190	833	-1
190	834	2
190	835	-2
190	836	-6
190	837	4
190	838	-2
190	840	-8
191	3	8
191	4	-12
191	6	-4
191	31	16
191	40	32
191	50	-24
191	60	8
191	68	-8
191	69	-8
191	74	16
191	76	-8
191	77	16
191	78	8
191	82	16
191	113	8
191	114	8
191	124	-16
191	134	4
191	135	4
191	153	4
191	155	8
191	157	4
191	158	8
191	161	8
191	165	-4
191	166	4
191	167	-16
191	173	4
191	174	4
191	176	-4
191	177	4
191	178	12
191	179	-4
191	180	12
191	181	-8
191	184	-4
191	185	8
191	187	-12
191	190	12
191	192	4
191	194	-8
191	195	8
191	198	-8
191	199	-4
191	219	4
191	226	-8
191	228	8
191	238	4
191	242	-4
191	246	8
191	259	4
191	262	4
191	263	8
191	264	4
191	265	4
191	270	4
191	273	12
191	276	-4
191	277	4
191	280	-8
191	281	20
191	282	4
191	284	4
191	290	-4
191	291	8
191	294	8
191	309	-4
191	313	-4
191	315	-4
191	319	2
191	333	-2
191	336	-2
191	337	2
191	339	2
191	340	2
191	341	-2
191	342	-4
191	345	4
191	347	-8
191	349	-8
191	351	-6
191	352	6
191	353	10
191	355	4
191	357	-2
191	359	2
191	360	-2
191	361	2
191	362	4
191	363	4
191	365	-2
191	367	8
191	370	-4
191	379	-4
191	380	4
191	381	2
191	382	4
191	384	-4
191	386	-4
191	387	-2
191	389	-4
191	390	-2
191	391	-2
191	394	4
191	395	-8
191	396	6
191	398	-6
191	399	-4
191	400	-2
191	401	10
191	402	2
191	403	2
191	404	10
191	405	-8
191	406	-2
191	407	-2
191	408	8
191	409	-4
191	410	-6
191	411	-4
191	412	-4
191	413	4
191	414	6
191	415	-12
191	416	12
191	431	-2
191	433	4
191	434	2
191	435	4
191	436	-6
191	437	-6
191	438	2
191	439	10
191	440	8
191	443	4
191	449	-4
191	456	-4
191	457	4
191	459	-4
191	461	4
191	462	-2
191	463	6
191	464	-2
191	465	2
191	467	2
191	469	4
191	473	-4
191	474	2
191	475	-2
191	476	2
191	477	-2
191	494	6
191	495	4
191	496	-2
191	497	-8
191	498	-2
191	499	6
191	501	4
191	502	2
191	503	-2
191	504	2
191	505	6
191	506	-2
191	507	2
191	508	2
191	509	-2
191	512	4
191	513	2
191	514	2
191	515	-2
191	516	-4
191	517	-2
191	518	-4
191	520	-4
191	521	-2
191	522	-4
191	523	2
191	526	8
191	527	-2
191	528	4
191	529	2
191	530	2
191	531	4
191	533	-2
191	536	4
191	537	2
191	539	4
191	540	2
191	542	-2
191	543	-2
191	544	-2
191	545	-4
191	547	-4
191	548	2
191	549	2
191	553	4
191	554	8
191	555	-2
191	556	4
191	561	8
191	563	4
191	564	-8
191	566	2
191	567	4
191	568	-4
191	569	8
191	570	-4
191	571	-8
191	572	-6
191	573	-10
191	574	4
191	577	-6
191	578	-8
191	582	4
191	583	1
191	585	-1
191	586	-1
191	587	2
191	588	-1
191	589	-1
191	591	-1
191	594	1
191	596	4
191	599	-1
191	600	-2
191	603	-1
191	604	-2
191	605	-1
191	606	1
191	607	4
191	608	-4
191	609	1
191	611	-1
191	612	1
191	613	3
191	614	-3
191	615	-12
191	616	-1
191	617	1
191	618	-2
191	619	1
191	622	1
191	623	-6
191	625	-2
191	626	3
191	627	-2
191	628	4
191	630	1
191	631	-2
191	635	-1
191	636	2
191	640	-1
191	642	-2
191	644	-1
191	646	-2
191	648	1
191	649	3
191	650	2
191	651	-1
191	653	3
191	654	1
191	655	-8
191	656	2
191	657	6
191	659	-4
191	660	3
191	661	-6
191	662	-1
191	663	2
191	664	4
191	665	3
191	666	-1
191	667	2
191	668	1
191	669	-3
191	670	-10
191	671	8
191	672	1
191	673	-3
191	674	2
191	675	3
191	676	4
191	677	-4
191	678	-2
191	679	4
191	680	1
191	681	-2
191	682	3
191	683	-2
191	684	-8
191	685	6
191	686	-7
191	687	-1
191	688	9
191	689	8
191	690	-2
191	691	2
191	692	11
191	693	-1
191	695	-4
191	696	7
191	697	-3
191	704	-1
191	706	6
191	707	-4
191	708	2
191	709	-1
191	710	-2
191	711	-6
191	712	2
191	713	-4
191	714	5
191	715	-1
191	717	-1
191	718	1
191	719	-1
191	722	-2
191	724	2
191	725	-2
191	726	1
191	727	-4
191	728	-2
191	729	4
191	730	2
191	732	-1
191	733	-2
191	734	1
191	735	-1
191	736	-3
191	737	2
191	738	-1
191	739	-1
191	741	-2
191	742	1
191	743	3
191	744	-2
191	745	-3
191	746	-1
191	747	3
191	748	2
191	749	-1
191	751	-2
191	752	-8
191	754	4
191	756	-3
191	757	-4
191	761	-2
191	766	-7
191	767	-1
191	768	3
191	769	2
191	770	2
191	771	1
191	772	5
191	773	-6
191	774	-7
191	775	-2
191	776	8
191	777	1
191	778	-3
191	779	-7
191	780	-5
191	781	1
191	782	-5
191	783	4
191	784	3
191	786	2
191	787	-1
191	788	-4
191	789	-2
191	790	2
191	791	-1
191	792	3
191	793	-4
191	794	-1
191	796	-1
191	797	4
191	798	-2
191	799	-4
191	800	2
191	801	2
191	802	-4
191	804	-1
191	805	-1
191	808	-1
191	809	4
191	810	2
191	812	3
191	813	4
191	815	1
191	816	-2
191	817	-7
191	818	-1
191	820	-2
191	822	-1
191	823	1
191	825	-2
191	826	-1
191	827	3
191	829	2
191	830	2
191	831	2
191	832	2
191	833	1
191	834	3
191	835	-5
191	836	-4
191	837	-4
191	838	-5
191	839	2
191	840	-1
192	3	16
192	5	-4
192	6	-4
192	48	-24
192	76	8
192	77	8
192	82	8
192	113	8
192	114	8
192	118	16
192	126	8
192	131	6
192	158	-4
192	173	8
192	174	4
192	175	4
192	176	8
192	177	4
192	178	-8
192	180	12
192	181	-8
192	184	-8
192	185	8
192	186	-4
192	187	-4
192	189	-8
192	190	4
192	192	8
192	194	8
192	195	8
192	197	-8
192	198	-4
192	199	12
192	221	8
192	226	-8
192	227	-8
192	228	8
192	229	8
192	236	-4
192	237	4
192	240	-4
192	242	-4
192	243	4
192	246	-8
192	259	4
192	262	8
192	264	4
192	265	-8
192	270	8
192	273	-4
192	276	12
192	277	-4
192	280	16
192	281	20
192	282	4
192	284	4
192	286	-8
192	290	-4
192	291	8
192	293	12
192	294	8
192	297	-8
192	303	2
192	353	-6
192	355	-4
192	356	-2
192	357	2
192	358	2
192	359	-4
192	360	8
192	363	4
192	364	6
192	365	2
192	366	-2
192	367	-4
192	370	-4
192	371	-4
192	375	-2
192	378	2
192	379	-4
192	380	-2
192	381	2
192	382	4
192	383	-8
192	384	-2
192	385	-6
192	386	-4
192	387	-4
192	388	2
192	389	-4
192	390	2
192	391	-2
192	392	2
192	393	-8
192	394	-2
192	395	-4
192	396	2
192	398	4
192	399	-2
192	401	-8
192	402	-2
192	403	-2
192	404	4
192	406	2
192	407	-6
192	408	2
192	409	2
192	410	4
192	411	6
192	412	-2
192	413	-4
192	414	-4
192	415	-6
192	431	2
192	432	-4
192	433	-2
192	434	2
192	435	2
192	436	10
192	437	2
192	439	4
192	440	-4
192	441	-6
192	449	-4
192	450	-8
192	451	4
192	452	-4
192	455	4
192	456	8
192	457	-8
192	459	8
192	461	4
192	462	-2
192	463	2
192	464	8
192	465	4
192	467	2
192	470	-2
192	471	2
192	472	-2
192	475	-2
192	476	2
192	478	2
192	481	-4
192	488	4
192	489	4
192	490	-8
192	492	-2
192	494	-4
192	495	-4
192	496	-4
192	497	-4
192	499	10
192	501	-4
192	502	2
192	503	-2
192	504	4
192	505	-2
192	506	-8
192	508	2
192	509	-2
192	510	-2
192	511	2
192	512	4
192	513	4
192	514	-4
192	515	4
192	516	-4
192	517	4
192	518	-8
192	520	-6
192	521	4
192	522	2
192	526	-6
192	527	-4
192	528	-16
192	529	-8
192	530	6
192	531	4
192	533	-2
192	535	4
192	537	-4
192	539	6
192	540	2
192	542	4
192	543	-2
192	544	-2
192	545	-4
192	546	-4
192	548	2
192	549	2
192	550	12
192	553	2
192	554	6
192	555	-6
192	556	4
192	557	-8
192	558	-4
192	561	8
192	563	4
192	566	-10
192	567	4
192	568	2
192	569	-8
192	570	-2
192	573	-6
192	574	-8
192	575	4
192	576	-6
192	578	4
192	583	2
192	586	-1
192	587	3
192	602	1
192	603	-1
192	604	2
192	606	-1
192	607	-1
192	608	-4
192	609	-1
192	610	2
192	611	3
192	612	2
192	613	1
192	614	2
192	616	3
192	617	2
192	618	-4
192	619	-2
192	621	-1
192	622	-2
192	623	4
192	625	-2
192	626	-3
192	628	-2
192	629	-2
192	630	1
192	631	4
192	632	-1
192	634	1
192	635	-1
192	636	-4
192	637	3
192	638	-2
192	639	-1
192	640	-3
192	641	4
192	642	-2
192	643	-2
192	644	2
192	645	1
192	646	6
192	647	2
192	648	-2
192	649	-3
192	650	3
192	651	2
192	652	3
192	653	-3
192	654	8
192	655	-5
192	658	-2
192	659	-3
192	662	-2
192	663	-2
192	664	3
192	665	-3
192	666	2
192	667	1
192	668	3
192	669	-1
192	670	9
192	671	1
192	672	-2
192	673	3
192	674	-8
192	675	4
192	676	5
192	677	-2
192	678	1
192	679	-2
192	680	-2
192	681	4
192	682	-7
192	683	-6
192	684	5
192	685	-2
192	686	1
192	687	-7
192	688	-1
192	689	2
192	690	3
192	691	5
192	692	1
192	693	3
192	694	1
192	695	-6
192	696	-3
192	697	-1
192	706	-8
192	707	-7
192	710	-1
192	711	-2
192	712	3
192	713	1
192	715	-1
192	716	-1
192	717	-3
192	718	4
192	719	1
192	720	1
192	721	-1
192	722	1
192	723	-2
192	725	4
192	726	1
192	727	-2
192	728	2
192	730	1
192	731	-1
192	732	2
192	733	2
192	735	2
192	737	-4
192	738	1
192	739	-1
192	740	1
192	742	-1
192	743	-2
192	744	-1
192	746	2
192	747	5
192	749	-2
192	750	1
192	751	1
192	752	-3
192	753	2
192	754	1
192	755	-1
192	757	1
192	758	4
192	764	-4
192	765	1
192	766	1
192	767	1
192	768	10
192	769	-2
192	770	4
192	772	-6
192	773	4
192	774	-5
192	775	1
192	776	7
192	777	-3
192	778	-1
192	779	2
192	780	2
192	781	2
192	782	-4
192	783	7
192	784	2
192	785	-1
192	786	-1
192	787	3
192	788	-3
192	790	-3
192	791	3
192	792	3
192	793	-4
192	794	1
192	796	-1
192	797	-2
192	798	4
192	799	-1
192	800	-4
192	801	-4
192	803	4
192	804	-4
192	805	1
192	806	-4
192	807	1
192	809	-4
192	810	-9
192	811	3
192	812	2
192	816	-5
192	817	3
192	818	2
192	820	4
192	821	2
192	822	-2
192	823	1
192	824	-3
192	825	1
192	826	4
192	827	3
192	830	-2
192	831	2
192	832	-1
192	833	-1
192	834	3
192	835	-5
192	836	-5
192	838	7
192	839	-1
192	840	-3
193	4	6
193	49	-24
193	74	-8
193	75	8
193	76	8
193	78	-8
193	121	8
193	131	12
193	132	6
193	134	-4
193	137	8
193	151	-4
193	153	-8
193	155	-4
193	157	-12
193	158	-8
193	161	-8
193	162	-8
193	163	12
193	165	8
193	166	-8
193	171	-4
193	173	-4
193	175	8
193	177	-24
193	179	4
193	180	4
193	181	-12
193	183	4
193	185	-4
193	188	4
193	192	8
193	196	8
193	203	-4
193	218	4
193	219	-4
193	221	-12
193	222	-4
193	227	-8
193	229	12
193	236	-4
193	238	8
193	241	4
193	242	4
193	243	4
193	244	-4
193	247	4
193	250	-8
193	259	8
193	269	4
193	272	-4
193	274	8
193	280	16
193	281	-8
193	283	4
193	286	16
193	287	-8
193	290	12
193	291	-16
193	292	8
193	293	8
193	298	2
193	299	2
193	306	2
193	307	-2
193	308	-4
193	309	4
193	310	2
193	311	-4
193	312	-4
193	314	2
193	315	2
193	316	-6
193	317	6
193	319	2
193	321	-4
193	326	2
193	333	2
193	335	-2
193	336	2
193	337	2
193	338	4
193	339	-12
193	340	-6
193	341	6
193	342	8
193	343	4
193	344	-4
193	346	4
193	347	4
193	348	-8
193	351	12
193	352	-4
193	353	-14
193	354	-8
193	356	-4
193	358	2
193	359	-2
193	360	4
193	361	-4
193	362	-4
193	364	6
193	365	4
193	368	-4
193	370	2
193	371	-8
193	372	-2
193	373	2
193	374	2
193	375	-8
193	376	-2
193	378	4
193	380	-4
193	381	8
193	384	2
193	385	-4
193	388	-4
193	390	14
193	391	6
193	393	-2
193	394	-12
193	395	-6
193	396	4
193	397	-4
193	399	10
193	400	10
193	401	-16
193	404	-4
193	405	4
193	408	-6
193	409	-10
193	412	4
193	415	2
193	418	-8
193	419	2
193	420	-2
193	422	2
193	431	8
193	432	4
193	433	4
193	434	6
193	435	-10
193	436	-12
193	437	12
193	438	4
193	439	-6
193	441	-12
193	442	18
193	443	-2
193	444	2
193	445	2
193	446	-12
193	447	-2
193	449	2
193	450	-8
193	451	8
193	452	-12
193	455	16
193	457	-2
193	458	-4
193	459	8
193	462	2
193	463	4
193	464	4
193	465	2
193	466	8
193	468	4
193	469	2
193	470	2
193	471	2
193	472	-2
193	473	4
193	474	10
193	475	12
193	476	4
193	477	-2
193	480	-2
193	483	4
193	487	-4
193	489	2
193	492	-2
193	493	2
193	494	-2
193	496	10
193	505	2
193	506	-12
193	507	4
193	511	-4
193	513	-6
193	514	-8
193	517	2
193	518	-8
193	522	4
193	529	-4
193	537	-2
193	538	-2
193	539	-10
193	541	4
193	549	4
193	557	-16
193	558	-10
193	560	2
193	569	2
193	575	2
193	580	1
193	581	5
193	582	-2
193	583	2
193	584	-3
193	585	-4
193	586	12
193	587	-3
193	588	4
193	589	-2
193	590	-2
193	591	3
193	592	1
193	593	1
193	594	-1
193	595	4
193	597	-2
193	598	-2
193	599	-1
193	600	-3
193	601	2
193	602	-2
193	603	3
193	604	-2
193	606	3
193	607	-6
193	608	4
193	609	-7
193	610	8
193	611	-4
193	612	8
193	613	-6
193	614	3
193	615	10
193	616	6
193	617	2
193	618	-4
193	619	-2
193	620	2
193	621	2
193	622	-6
193	623	4
193	624	4
193	625	4
193	626	-5
193	627	5
193	628	-11
193	630	4
193	631	3
193	633	2
193	634	-1
193	635	4
193	636	-1
193	637	-1
193	638	2
193	639	-4
193	640	1
193	643	-4
193	644	8
193	645	2
193	646	2
193	647	2
193	648	-6
193	649	3
193	650	2
193	651	1
193	653	-4
193	654	1
193	655	5
193	656	-3
193	657	4
193	658	1
193	662	-2
193	663	-20
193	664	-1
193	665	-3
193	666	-4
193	667	-4
193	668	8
193	669	5
193	670	6
193	671	-5
193	672	-1
193	673	1
193	674	-7
193	675	12
193	676	-4
193	677	-3
193	678	6
193	680	-2
193	681	-4
193	682	-5
193	683	5
193	685	-2
193	686	6
193	687	-1
193	688	-3
193	689	-4
193	690	4
193	691	13
193	693	7
193	694	3
193	695	-2
193	697	-1
193	698	-3
193	699	-2
193	700	2
193	704	4
193	705	-1
193	706	-5
193	707	9
193	709	-2
193	711	8
193	712	-7
193	713	-2
193	715	-8
193	716	-8
193	718	5
193	719	-1
193	720	-5
193	721	-1
193	722	5
193	723	1
193	724	-2
193	726	-1
193	728	-2
193	729	-2
193	730	-1
193	731	-1
193	732	4
193	734	4
193	735	2
193	737	-2
193	738	-3
193	739	2
193	740	-5
193	741	6
193	742	3
193	743	-2
193	744	2
193	746	-12
193	748	-1
193	749	2
193	750	-3
193	751	1
193	753	-2
193	754	-2
193	755	9
193	756	3
193	757	-3
193	758	-1
193	759	-4
193	761	2
193	762	-2
193	763	-2
193	764	-2
193	765	1
193	766	4
193	767	-3
193	768	3
193	769	-2
193	770	-4
193	774	-2
193	775	-4
193	776	-7
193	777	1
193	778	4
193	779	1
193	780	-1
193	784	-5
193	785	-2
193	786	-1
193	787	1
193	789	4
193	790	-2
193	791	2
193	793	1
193	794	2
193	795	-1
193	797	-4
193	798	9
193	799	-5
193	800	3
193	803	-2
193	807	2
193	811	5
193	812	-1
193	813	1
193	815	-2
193	822	2
193	823	4
193	825	-4
193	826	2
193	833	2
193	834	-4
193	836	-2
193	837	-3
193	882	-12
193	900	-4
193	924	-6
194	7	6
194	19	96
194	24	-24
194	26	-144
194	29	-72
194	38	32
194	40	48
194	41	-16
194	43	16
194	44	96
194	46	24
194	48	-24
194	49	24
194	50	-48
194	51	24
194	80	-8
194	81	8
194	104	24
194	109	8
194	112	-48
194	113	16
194	114	8
194	116	48
194	117	48
194	118	40
194	119	32
194	120	24
194	121	8
194	124	-16
194	126	8
194	130	-6
194	189	8
194	191	16
194	193	-12
194	195	8
194	223	4
194	225	8
194	237	4
194	240	-4
194	241	-4
194	242	4
194	243	4
194	244	4
194	246	16
194	247	-8
194	251	-8
194	257	12
194	259	20
194	261	-16
194	264	-4
194	266	-24
194	267	-16
194	268	16
194	269	-4
194	270	4
194	271	4
194	272	12
194	273	4
194	274	-4
194	275	-12
194	276	-12
194	277	4
194	278	16
194	279	8
194	280	-36
194	281	32
194	283	-12
194	285	4
194	286	-4
194	287	8
194	288	4
194	289	8
194	290	-16
194	291	20
194	292	-24
194	297	-16
194	355	-2
194	357	-2
194	358	2
194	365	-2
194	366	-2
194	367	4
194	382	4
194	388	2
194	389	-4
194	393	-4
194	402	-4
194	404	2
194	405	-2
194	406	2
194	410	-4
194	413	-8
194	415	-2
194	416	4
194	426	8
194	428	-2
194	434	-2
194	440	12
194	443	2
194	447	2
194	448	-2
194	458	8
194	459	-8
194	466	2
194	467	2
194	468	-10
194	469	10
194	471	2
194	472	2
194	477	2
194	478	2
194	489	4
194	492	4
194	498	-4
194	500	-4
194	501	4
194	502	4
194	503	2
194	504	4
194	505	6
194	506	4
194	508	-4
194	509	-6
194	510	-4
194	511	4
194	513	4
194	515	-4
194	516	-12
194	517	-4
194	520	-4
194	521	-12
194	522	-10
194	523	4
194	524	4
194	525	-4
194	528	4
194	529	2
194	530	-6
194	531	-10
194	532	6
194	533	-2
194	534	-2
194	536	10
194	540	2
194	541	2
194	542	-2
194	543	-8
194	544	-2
194	545	-10
194	547	-8
194	548	2
194	549	-8
194	550	-6
194	551	12
194	553	12
194	554	2
194	555	-2
194	556	12
194	557	16
194	558	10
194	559	16
194	561	24
194	562	-4
194	563	14
194	564	-26
194	565	14
194	566	-2
194	567	26
194	568	-12
194	569	10
194	570	-10
194	571	-30
194	573	-8
194	575	4
194	576	-2
194	577	-2
194	578	-34
194	579	-4
194	589	-1
194	590	-1
194	604	-2
194	605	1
194	629	-2
194	630	1
194	638	-1
194	639	1
194	644	-1
194	645	1
194	650	3
194	651	-2
194	652	1
194	653	3
194	657	1
194	659	-1
194	660	1
194	661	-3
194	664	1
194	665	3
194	667	1
194	672	2
194	673	-2
194	678	-1
194	680	2
194	681	-1
194	682	1
194	685	-1
194	686	-2
194	689	-1
194	690	3
194	694	-2
194	695	-1
194	698	-1
194	701	1
194	703	-1
194	704	-2
194	709	-1
194	714	4
194	722	-2
194	723	-2
194	729	2
194	730	1
194	731	-1
194	736	-1
194	738	1
194	740	1
194	741	1
194	743	2
194	744	-2
194	745	-1
194	747	3
194	748	3
194	750	1
194	751	-6
194	752	-4
194	753	-1
194	754	4
194	756	1
194	757	-3
194	762	-2
194	764	-4
194	765	-1
194	769	5
194	772	2
194	773	-5
194	774	-1
194	777	1
194	779	-3
194	780	-5
194	781	-2
194	782	2
194	783	3
194	785	2
194	787	-1
194	790	2
194	791	-3
194	792	1
194	793	-4
194	794	-5
194	795	-1
194	796	1
194	797	2
194	798	-5
194	799	-4
194	800	6
194	801	4
194	802	1
194	803	-1
194	804	5
194	805	1
194	806	4
194	807	1
194	808	-4
194	809	-3
194	810	3
194	812	2
194	813	5
194	814	-1
194	815	2
194	816	-4
194	817	-3
194	818	1
194	820	3
194	821	1
194	822	-4
194	823	-8
194	824	3
194	825	7
194	826	-5
194	827	-1
194	828	-10
194	830	-1
194	831	5
194	832	1
194	833	3
194	835	-4
194	838	-10
194	839	6
194	840	-6
195	3	8
195	4	-6
195	5	4
195	7	-6
195	14	48
195	38	16
195	68	8
195	74	8
195	75	8
195	78	8
195	81	8
195	82	8
195	101	8
195	104	8
195	109	8
195	117	8
195	121	-8
195	132	-6
195	134	4
195	137	4
195	153	4
195	155	4
195	157	8
195	158	4
195	161	8
195	162	-8
195	163	8
195	165	-8
195	176	4
195	177	4
195	179	4
195	181	4
195	183	-4
195	187	-16
195	188	4
195	189	-12
195	190	4
195	191	8
195	192	12
195	194	4
195	195	-4
195	196	-8
195	198	-12
195	199	-4
195	218	4
195	241	-4
195	243	4
195	244	4
195	247	-8
195	257	-4
195	259	4
195	262	4
195	264	-4
195	268	4
195	271	4
195	272	20
195	274	-12
195	276	8
195	278	-4
195	280	-4
195	282	8
195	283	-4
195	284	-12
195	285	4
195	287	4
195	288	12
195	290	-24
195	291	12
195	292	-12
195	306	-2
195	307	2
195	308	4
195	309	-4
195	314	-2
195	316	-4
195	317	-6
195	326	-2
195	335	-2
195	337	2
195	338	4
195	339	6
195	341	-4
195	342	-4
195	344	4
195	346	-4
195	347	-4
195	351	-16
195	352	14
195	353	16
195	354	4
195	355	-4
195	358	2
195	361	2
195	362	2
195	363	2
195	364	-4
195	366	-4
195	368	-4
195	370	-2
195	371	2
195	372	2
195	375	4
195	378	-2
195	379	-10
195	380	10
195	381	2
195	382	4
195	384	-2
195	387	-2
195	390	-2
195	391	-2
195	392	2
195	393	-2
195	394	4
195	395	-6
195	396	6
195	397	4
195	398	-4
195	399	-8
195	400	-6
195	401	12
195	402	-2
195	404	14
195	405	-10
195	406	6
195	408	8
195	411	-2
195	412	-4
195	413	-4
195	414	4
195	415	-8
195	431	-4
195	432	-8
195	433	4
195	434	2
195	435	4
195	436	4
195	437	2
195	438	-2
195	439	4
195	440	4
195	441	2
195	442	2
195	444	-6
195	446	-2
195	447	4
195	448	-2
195	449	-4
195	451	-4
195	452	6
195	455	-4
195	458	4
195	459	-4
195	461	4
195	462	-4
195	463	2
195	464	-2
195	465	2
195	466	4
195	468	-2
195	469	4
195	471	2
195	472	2
195	473	-8
195	474	2
195	475	-2
195	476	-4
195	477	2
195	487	8
195	489	2
195	492	2
195	494	6
195	495	-2
195	497	-4
195	499	8
195	500	6
195	501	2
195	502	-10
195	503	-4
195	505	2
195	506	4
195	507	8
195	508	-6
195	510	-2
195	511	2
195	512	4
195	513	6
195	514	2
195	515	-2
195	516	-4
195	517	-2
195	518	-4
195	520	-4
195	521	-6
195	526	2
195	527	-6
195	528	2
195	529	4
195	530	-6
195	531	-6
195	533	-6
195	534	-2
195	535	-4
195	536	-2
195	538	10
195	539	2
195	540	-2
195	541	2
195	542	-2
195	543	4
195	544	-6
195	545	-6
195	546	-2
195	549	10
195	550	-6
195	553	12
195	554	4
195	556	2
195	557	2
195	558	14
195	559	2
195	561	2
195	562	-2
195	564	4
195	565	8
195	566	-4
195	567	8
195	568	-2
195	571	-4
195	572	-6
195	573	-4
195	575	2
195	580	-1
195	581	-1
195	582	2
195	583	1
195	584	1
195	585	-1
195	586	-3
195	587	5
195	588	-1
195	590	-1
195	597	2
195	598	1
195	599	2
195	600	1
195	601	-4
195	603	-4
195	604	-2
195	607	1
195	608	-1
195	609	7
195	610	-5
195	611	-1
195	612	-1
195	613	11
195	614	-4
195	615	-16
195	616	-4
195	617	1
195	618	-2
195	619	1
195	622	1
195	623	-2
195	625	-2
195	626	2
195	627	-7
195	628	3
195	629	-2
195	630	2
195	631	-2
195	635	-1
195	639	2
195	640	-2
195	644	-1
195	645	2
195	647	-1
195	648	2
195	649	1
195	650	1
195	651	-2
195	652	1
195	654	3
195	655	-9
195	656	3
195	657	5
195	659	-2
195	661	-4
195	662	-1
195	663	6
195	664	6
195	665	3
195	666	2
195	667	-2
195	668	2
195	669	-3
195	670	-2
195	671	3
195	672	2
195	673	-2
195	674	1
195	675	-3
195	676	1
195	677	-8
195	678	-1
195	680	2
195	681	-1
195	682	2
195	683	-3
195	684	-7
195	685	1
195	686	-1
195	687	-1
195	688	10
195	689	4
195	690	3
195	691	-8
195	692	3
195	693	-5
195	694	-5
195	695	-6
195	696	1
195	704	-1
195	706	6
195	707	-3
195	708	4
195	709	4
195	710	-4
195	711	-5
195	712	6
195	713	-5
195	715	-1
195	716	2
195	717	-1
195	718	2
195	719	-2
195	722	-1
195	724	4
195	726	2
195	729	2
195	730	2
195	731	-1
195	732	-1
195	734	3
195	735	-1
195	736	4
195	737	2
195	739	-2
195	741	-2
195	742	-4
195	743	1
195	744	1
195	745	-1
195	746	3
195	747	3
195	749	-1
195	751	-2
195	752	-1
195	753	-1
195	754	3
195	755	-1
195	756	-1
195	757	-2
195	758	1
195	762	-2
195	764	-2
195	765	-1
195	766	-6
195	767	-2
195	768	-5
195	769	5
195	770	5
195	771	2
195	772	-4
195	773	-1
195	774	1
195	775	2
195	776	6
195	777	-2
195	778	-1
195	779	-2
195	780	-4
195	781	5
195	782	2
195	783	4
195	784	1
195	785	2
195	786	1
195	787	-2
195	789	-1
195	790	4
195	791	2
195	792	-1
195	793	-12
195	794	-1
195	797	1
195	798	-6
195	799	1
195	800	3
195	802	-3
195	803	-2
195	804	3
195	805	-1
195	806	-3
195	807	-2
195	809	-2
195	810	3
195	812	2
195	813	10
195	814	1
195	815	2
195	816	-3
195	817	2
195	819	2
195	820	6
195	822	-5
195	823	-3
195	824	-6
195	825	3
195	826	-4
195	827	6
195	828	-3
195	829	1
195	830	-2
195	831	3
195	832	2
195	833	2
195	834	-4
195	835	-1
195	836	-2
195	837	4
195	838	-4
195	839	1
195	840	-3
196	13	-72
196	29	18
196	32	8
196	37	-4
196	39	-8
196	42	-16
196	43	8
196	44	-24
196	51	12
196	80	-4
196	81	4
196	94	4
196	95	-8
196	96	-2
196	97	2
196	98	2
196	106	-2
196	113	-8
196	114	4
196	115	20
196	116	8
196	119	4
196	120	-8
196	130	-6
196	131	6
196	132	15
196	145	1
196	146	-1
196	147	2
196	156	-2
196	179	-4
196	180	4
196	181	2
196	189	4
196	190	-4
196	203	-4
196	205	4
196	213	-2
196	220	-4
196	224	-2
196	233	-2
196	241	2
196	245	-4
196	257	-4
196	262	-8
196	265	-4
196	266	-8
196	267	-6
196	268	6
196	273	-2
196	274	2
196	275	4
196	277	-8
196	278	-4
196	279	8
196	280	-4
196	281	2
196	283	8
196	284	12
196	285	8
196	287	4
196	289	4
196	290	2
196	295	4
196	297	-4
196	329	1
196	368	1
196	380	-4
196	384	-3
196	388	1
196	389	-2
196	391	2
196	401	-2
196	402	-2
196	406	-2
196	407	2
196	408	-1
196	409	-2
196	410	2
196	411	-3
196	415	2
196	418	-2
196	427	2
196	428	2
196	429	4
196	445	2
196	446	-4
196	470	2
196	471	6
196	478	1
196	485	1
196	491	-1
196	500	2
196	507	-4
196	508	2
196	514	-2
196	515	2
196	516	4
196	517	2
196	519	1
196	524	-4
196	525	-2
196	526	-11
196	528	-6
196	529	-2
196	530	2
196	531	-2
196	532	4
196	533	-2
196	534	6
196	535	2
196	537	-2
196	540	2
196	541	6
196	542	-2
196	544	2
196	545	4
196	546	-4
196	547	2
196	548	2
196	550	2
196	552	2
196	553	-2
196	554	-2
196	556	8
196	557	-4
196	559	6
196	560	-6
196	562	8
196	564	6
196	565	-2
196	566	4
196	567	4
196	568	2
196	569	2
196	570	-4
196	571	2
196	573	2
196	574	-2
196	576	-1
196	577	-2
196	578	-4
196	579	-6
196	625	2
196	626	-1
196	627	1
196	651	1
196	656	-1
196	659	1
196	664	-1
196	670	1
196	671	-2
196	672	-1
196	673	1
196	680	-1
196	685	1
196	689	-3
196	690	1
196	693	4
196	698	-1
196	711	3
196	720	-1
196	722	1
196	724	-1
196	728	-2
196	733	1
196	736	-2
196	740	-2
196	750	-1
196	751	1
196	754	-2
196	756	1
196	769	-1
196	779	5
196	780	4
196	783	-1
196	790	1
196	791	1
196	796	-1
196	798	1
196	799	1
196	800	1
196	801	-2
196	803	2
196	804	-1
196	805	5
196	806	2
196	807	-4
196	808	1
196	810	-3
196	811	3
196	813	-2
196	814	-3
196	815	1
196	816	1
196	817	2
196	818	-5
196	820	-1
196	821	-6
196	822	-4
196	824	1
196	825	-7
196	826	3
196	827	-2
196	828	1
196	830	1
196	831	-4
196	832	1
196	835	1
196	837	-1
196	838	1
196	839	-1
196	840	-1
196	891	-2
196	906	-1
196	907	-1
196	915	1
197	3	-8
197	7	-6
197	31	-8
197	40	-16
197	42	-16
197	60	-4
197	68	8
197	69	4
197	74	-8
197	75	8
197	76	4
197	77	-4
197	78	-4
197	82	-8
197	95	-8
197	109	-8
197	120	-8
197	121	8
197	124	8
197	129	-6
197	130	-6
197	132	6
197	134	-2
197	135	-2
197	137	4
197	155	-4
197	157	-8
197	158	-4
197	161	-4
197	162	-8
197	163	8
197	165	2
197	166	-2
197	167	4
197	176	4
197	178	-4
197	179	4
197	181	-4
197	184	2
197	187	-4
197	188	4
197	189	4
197	190	-8
197	191	-4
197	192	4
197	194	12
197	195	4
197	196	8
197	198	4
197	199	-4
197	203	-4
197	205	4
197	245	-4
197	258	-4
197	271	4
197	272	8
197	274	4
197	276	8
197	278	4
197	280	4
197	283	4
197	284	4
197	285	-4
197	286	8
197	287	-4
197	290	4
197	291	-4
197	293	-4
197	294	4
197	295	4
197	309	2
197	315	2
197	316	-4
197	317	4
197	339	-4
197	340	-2
197	341	4
197	342	4
197	347	4
197	351	4
197	352	-6
197	353	-4
197	354	-4
197	355	-4
197	368	-2
197	378	-2
197	379	-2
197	380	-4
197	381	2
197	382	-2
197	384	2
197	390	2
197	392	2
197	393	2
197	394	-4
197	395	-2
197	396	2
197	397	-4
197	399	6
197	400	12
197	401	-8
197	403	-2
197	404	-4
197	405	4
197	406	-6
197	408	-2
197	409	-8
197	410	4
197	412	4
197	413	-2
197	414	-2
197	415	8
197	418	-2
197	419	2
197	429	4
197	432	-2
197	433	2
197	434	2
197	435	-4
197	436	2
197	437	6
197	439	-8
197	442	2
197	445	2
197	446	-4
197	449	4
197	461	-4
197	462	2
197	463	2
197	464	-2
197	466	2
197	470	4
197	471	2
197	472	4
197	473	4
197	474	2
197	475	2
197	487	-4
197	494	-2
197	496	2
197	497	8
197	498	-2
197	499	2
197	500	2
197	501	-2
197	503	-2
197	505	2
197	507	2
197	510	2
197	512	-2
197	513	2
197	514	-4
197	515	2
197	517	2
197	518	-4
197	520	-4
197	521	-4
197	522	4
197	526	-4
197	527	4
197	528	-2
197	529	-4
197	530	6
197	532	4
197	533	2
197	534	-2
197	535	2
197	536	-2
197	538	-4
197	540	2
197	542	4
197	543	-2
197	544	4
197	545	-2
197	546	-2
197	549	4
197	550	2
197	553	-2
197	554	-8
197	555	-2
197	556	-2
197	557	-4
197	558	-10
197	559	4
197	560	2
197	561	-2
197	562	6
197	563	4
197	564	-4
197	565	-4
197	566	4
197	567	2
197	568	2
197	572	2
197	573	8
197	574	-4
197	577	-2
197	578	4
197	583	1
197	585	-1
197	586	3
197	587	-2
197	601	1
197	603	1
197	604	-1
197	607	-1
197	608	1
197	609	-2
197	611	-1
197	613	1
197	614	2
197	615	4
197	616	3
197	617	1
197	618	-2
197	624	1
197	625	1
197	627	2
197	628	-3
197	630	2
197	632	1
197	645	1
197	649	-1
197	650	-1
197	651	1
197	653	1
197	654	1
197	655	3
197	656	-2
197	657	1
197	659	4
197	660	-1
197	661	1
197	662	-1
197	663	-7
197	664	-4
197	666	-4
197	667	-1
197	668	1
197	669	4
197	670	2
197	671	-3
197	672	-1
197	673	2
197	676	1
197	677	1
197	678	2
197	680	-1
197	681	-4
197	682	-1
197	683	3
197	684	5
197	685	-5
197	686	5
197	687	-1
197	688	-3
197	689	-3
197	690	6
197	691	5
197	692	-2
197	693	6
197	694	4
197	696	-5
197	697	-1
197	698	-1
197	699	-1
197	703	1
197	706	-1
197	707	1
197	708	1
197	711	3
197	712	-3
197	713	-4
197	714	-1
197	716	1
197	718	-1
197	719	1
197	721	-1
197	722	-1
197	724	-2
197	726	-1
197	728	-2
197	729	-2
197	730	1
197	731	-1
197	735	3
197	736	-1
197	737	-2
197	739	3
197	740	-3
197	744	2
197	745	1
197	746	-2
197	747	1
197	750	-1
197	751	1
197	752	-2
197	753	2
197	754	-2
197	755	3
197	756	1
197	757	-3
197	766	1
197	768	1
197	769	-3
197	770	1
197	771	2
197	772	1
197	773	2
197	774	-2
197	775	-1
197	776	-6
197	777	1
197	778	1
197	779	1
197	780	1
197	781	-3
197	783	-2
197	784	-4
197	785	-3
197	787	-1
197	788	4
197	789	1
197	790	-3
197	791	3
197	792	2
197	793	1
197	795	-4
197	796	-1
197	797	-1
197	798	4
197	799	-1
197	800	2
197	801	-2
197	802	-1
197	803	-1
197	804	-3
197	805	-3
197	806	3
197	807	-2
197	808	1
197	809	-2
197	810	-2
197	811	2
197	812	-2
197	813	1
197	814	1
197	816	3
197	817	5
197	818	1
197	819	-2
197	822	-1
197	823	4
197	825	-6
197	827	1
197	828	1
197	829	1
197	830	-2
197	831	-3
197	832	-1
197	834	-3
197	835	1
197	837	-2
197	838	2
197	839	-1
198	2	-12
198	13	72
198	17	24
198	19	16
198	26	-24
198	32	8
198	40	16
198	42	16
198	43	-16
198	44	40
198	46	6
198	48	-6
198	49	6
198	50	-12
198	51	-36
198	80	8
198	81	-8
198	91	4
198	93	-4
198	95	4
198	101	4
198	104	8
198	112	-16
198	113	8
198	114	8
198	115	-4
198	116	-8
198	117	24
198	119	-8
198	120	8
198	121	-8
198	126	-4
198	130	-6
198	131	-6
198	132	-12
198	179	-2
198	180	2
198	181	2
198	189	-8
198	190	-4
198	203	2
198	205	-2
198	219	4
198	220	-4
198	228	4
198	229	-4
198	237	-2
198	240	2
198	241	-4
198	243	-2
198	245	4
198	246	-4
198	257	4
198	258	-4
198	259	4
198	262	4
198	265	4
198	266	8
198	267	4
198	268	-4
198	269	2
198	270	-2
198	273	8
198	274	-8
198	275	-4
198	276	4
198	277	4
198	279	8
198	280	-8
198	281	8
198	284	-4
198	287	-8
198	289	8
198	291	4
198	292	-8
198	295	-4
198	297	4
198	357	1
198	358	-1
198	365	1
198	366	1
198	367	-2
198	380	2
198	382	-2
198	384	-2
198	388	-1
198	389	2
198	391	-2
198	393	1
198	401	2
198	402	4
198	406	-3
198	407	-2
198	408	2
198	409	-3
198	410	2
198	411	-2
198	415	-1
198	418	2
198	429	-4
198	445	-4
198	446	2
198	447	1
198	457	2
198	467	-1
198	468	-2
198	469	2
198	471	2
198	473	-8
198	478	-1
198	483	-2
198	489	-2
198	493	2
198	496	-5
198	500	6
198	507	6
198	508	2
198	509	-2
198	510	4
198	511	-2
198	514	4
198	515	2
198	516	-4
198	523	-2
198	525	-6
198	526	10
198	528	6
198	529	6
198	530	-2
198	532	8
198	533	-6
198	534	-2
198	535	-6
198	536	-6
198	537	2
198	540	2
198	541	-4
198	542	2
198	544	2
198	545	-4
198	546	4
198	547	-8
198	548	-11
198	549	2
198	550	2
198	552	-10
198	553	-2
198	554	8
198	556	8
198	557	4
198	558	7
198	560	11
198	562	-10
198	563	6
198	564	-12
198	565	6
198	566	-9
198	567	2
198	568	-6
198	569	-3
198	570	2
198	571	-4
198	573	-13
198	574	-2
198	575	-2
198	576	1
198	577	-2
198	578	-2
198	579	12
198	625	-1
198	626	1
198	627	-1
198	629	1
198	650	-1
198	651	1
198	656	1
198	659	-1
198	664	1
198	670	-1
198	671	1
198	672	-1
198	673	1
198	680	-1
198	685	4
198	689	3
198	690	-2
198	693	1
198	711	-3
198	722	1
198	723	1
198	724	1
198	728	2
198	733	-1
198	736	-1
198	748	-1
198	750	2
198	751	-1
198	753	3
198	756	-1
198	764	2
198	769	-2
198	771	5
198	779	-3
198	780	-2
198	783	-3
198	790	-3
198	791	2
198	794	3
198	796	-1
198	798	-1
198	799	-1
198	800	2
198	801	-2
198	803	-1
198	804	-1
198	805	-5
198	806	-4
198	807	2
198	808	2
198	809	-3
198	810	3
198	811	-1
198	814	4
198	815	-3
198	816	2
198	818	3
198	821	-1
198	822	-5
198	824	-3
198	826	1
198	827	2
198	828	7
198	829	5
198	830	-1
198	831	8
198	832	7
198	833	-6
198	835	-1
198	836	-2
198	837	2
198	838	-2
198	839	1
198	840	-2
199	4	6
199	5	-4
199	7	2
199	14	48
199	41	16
199	68	-16
199	76	8
199	101	-8
199	113	8
199	114	8
199	121	24
199	131	12
199	132	-6
199	158	4
199	161	8
199	173	4
199	175	4
199	176	-8
199	177	16
199	181	-4
199	186	-4
199	190	4
199	191	-16
199	192	12
199	194	4
199	195	4
199	198	-4
199	218	-8
199	219	4
199	220	-4
199	221	12
199	222	4
199	227	-8
199	229	8
199	236	-4
199	241	4
199	242	-4
199	244	-16
199	247	8
199	250	8
199	259	4
199	262	8
199	263	4
199	264	-4
199	269	4
199	271	8
199	272	4
199	273	4
199	274	4
199	276	4
199	278	12
199	280	12
199	281	4
199	282	12
199	286	-8
199	287	-8
199	288	-4
199	290	12
199	291	-8
199	293	4
199	298	-2
199	303	2
199	310	-2
199	311	4
199	315	-2
199	335	4
199	336	-2
199	337	-2
199	338	-4
199	340	2
199	351	-6
199	352	4
199	353	4
199	356	2
199	361	2
199	364	2
199	371	-4
199	373	-2
199	375	2
199	376	-2
199	377	-2
199	378	-2
199	379	-2
199	381	-2
199	384	2
199	385	-2
199	387	-4
199	390	2
199	392	-4
199	394	-2
199	395	-4
199	396	2
199	400	-2
199	401	-4
199	404	2
199	405	-4
199	409	4
199	412	-8
199	413	4
199	414	-4
199	416	6
199	418	-2
199	422	-2
199	430	2
199	431	-6
199	432	4
199	433	-4
199	434	4
199	435	8
199	436	2
199	437	4
199	438	-2
199	440	4
199	441	-2
199	442	8
199	443	2
199	444	6
199	445	-4
199	446	4
199	447	-8
199	448	4
199	449	-12
199	450	-4
199	451	-4
199	452	4
199	459	-4
199	461	-6
199	462	2
199	463	4
199	465	4
199	466	10
199	468	8
199	469	4
199	471	4
199	472	-2
199	473	2
199	475	6
199	476	12
199	477	-4
199	480	2
199	483	-2
199	487	-4
199	492	-4
199	493	-2
199	494	-12
199	495	4
199	497	-4
199	498	-10
199	499	8
199	500	-4
199	501	2
199	502	2
199	503	-10
199	505	8
199	506	-2
199	507	-4
199	508	-6
199	509	-6
199	510	-2
199	511	2
199	512	2
199	513	-4
199	514	-4
199	516	-4
199	518	-4
199	520	-4
199	522	2
199	526	-4
199	530	4
199	531	8
199	532	4
199	533	-2
199	534	-8
199	535	6
199	537	-4
199	538	-2
199	539	-2
199	540	-6
199	541	-2
199	542	-2
199	543	-2
199	545	-2
199	546	-4
199	547	-6
199	548	8
199	550	8
199	553	6
199	554	2
199	555	-4
199	556	2
199	557	-4
199	558	-4
199	560	2
199	561	2
199	563	2
199	564	2
199	565	-12
199	566	-4
199	567	-6
199	568	-2
199	571	-2
199	572	-8
199	573	-2
199	583	1
199	584	1
199	585	2
199	586	-1
199	589	1
199	593	-1
199	598	1
199	602	1
199	603	1
199	604	-1
199	605	-1
199	606	-1
199	608	-1
199	609	-1
199	610	-2
199	612	-2
199	613	4
199	614	-1
199	615	-5
199	616	-1
199	617	1
199	618	-2
199	619	1
199	620	-1
199	622	1
199	623	-2
199	624	-1
199	626	-1
199	627	1
199	635	-2
199	637	-1
199	639	-1
199	640	-2
199	642	-3
199	643	2
199	644	2
199	645	2
199	647	1
199	648	-2
199	649	4
199	653	-3
199	654	2
199	655	1
199	656	-1
199	657	-1
199	658	1
199	659	-1
199	661	-2
199	662	-1
199	663	2
199	664	1
199	665	-3
199	666	4
199	667	-3
199	668	5
199	670	2
199	674	-2
199	675	-1
199	676	4
199	677	-2
199	678	3
199	682	-2
199	684	3
199	685	-2
199	686	2
199	688	5
199	689	-1
199	691	2
199	692	-3
199	694	2
199	696	-1
199	699	1
199	700	-1
199	704	2
199	705	1
199	706	-5
199	707	-2
199	708	5
199	711	1
199	712	1
199	714	1
199	715	-4
199	716	-1
199	717	-4
199	718	6
199	719	-5
199	720	3
199	721	2
199	722	4
199	723	-1
199	724	-1
199	726	-1
199	727	2
199	728	-2
199	729	-2
199	730	2
199	731	-2
199	732	2
199	733	-2
199	734	-7
199	735	-2
199	736	1
199	737	-3
199	738	2
199	739	1
199	740	9
199	741	-5
199	742	1
199	743	2
199	744	-4
199	746	1
199	747	3
199	748	-2
199	749	-1
199	751	-1
199	752	-3
199	753	1
199	754	1
199	755	2
199	756	1
199	757	-1
199	759	2
199	761	-2
199	762	6
199	763	2
199	765	1
199	766	1
199	767	-1
199	768	3
199	769	2
199	771	-2
199	773	-2
199	774	-2
199	775	-1
199	776	1
199	777	-5
199	778	-2
199	779	-3
199	780	-1
199	781	-3
199	782	1
199	783	13
199	784	7
199	785	-2
199	786	-3
199	787	7
199	788	-2
199	789	4
199	790	-2
199	791	-1
199	792	7
199	793	-4
199	794	-2
199	795	-6
199	796	-3
199	797	-1
199	798	-3
199	799	-2
199	800	-1
199	803	3
199	804	2
199	805	7
199	806	-5
199	809	-3
199	810	-7
199	811	5
199	812	6
199	813	3
199	814	3
199	816	3
199	817	1
199	818	-5
199	819	-1
199	820	-2
199	821	-1
199	822	5
199	823	3
199	824	-2
199	825	-1
199	826	4
199	827	2
199	828	2
199	829	3
199	830	4
199	831	1
199	832	-2
199	833	-2
199	834	-7
199	835	-1
199	836	-5
199	837	2
199	838	-1
199	839	1
199	840	-5
200	2	12
200	3	8
200	7	2
200	13	72
200	19	32
200	29	18
200	32	48
200	38	16
200	43	16
200	44	-32
200	51	12
200	69	-8
200	80	-8
200	81	8
200	83	8
200	109	8
200	113	16
200	115	-24
200	116	-32
200	119	16
200	120	-16
200	121	-8
200	124	-16
200	130	-6
200	135	4
200	144	-4
200	166	4
200	167	-8
200	178	4
200	182	4
200	184	-4
200	189	-16
200	190	8
200	191	12
200	192	4
200	193	-12
200	194	-16
200	195	-8
200	197	-8
200	198	-8
200	199	-4
200	230	8
200	231	-8
200	240	-4
200	241	-8
200	257	-8
200	262	8
200	263	12
200	264	4
200	265	8
200	266	-16
200	267	-8
200	268	8
200	271	-4
200	272	-4
200	273	-12
200	274	8
200	276	8
200	277	16
200	278	-4
200	279	24
200	280	-8
200	281	8
200	282	12
200	283	-12
200	284	-20
200	285	12
200	287	20
200	288	8
200	289	-8
200	295	-4
200	297	-8
200	341	-2
200	353	4
200	355	2
200	359	2
200	369	-2
200	372	4
200	380	4
200	383	2
200	385	2
200	386	-2
200	387	-4
200	388	2
200	389	-4
200	391	2
200	393	2
200	399	4
200	400	-2
200	401	8
200	402	8
200	403	-2
200	404	10
200	406	8
200	407	6
200	408	8
200	409	-2
200	410	2
200	411	-6
200	413	2
200	414	-4
200	415	-6
200	416	-2
200	421	-2
200	435	2
200	436	4
200	437	-2
200	439	4
200	446	-2
200	456	-4
200	457	4
200	458	4
200	461	6
200	462	-4
200	465	4
200	473	-6
200	475	-2
200	476	4
200	477	-2
200	478	2
200	487	8
200	492	-2
200	494	2
200	495	4
200	496	2
200	497	-20
200	499	6
200	500	12
200	502	-8
200	503	2
200	504	4
200	506	2
200	507	10
200	508	-6
200	509	2
200	510	-2
200	513	2
200	515	2
200	516	8
200	517	2
200	520	-4
200	522	-6
200	523	2
200	524	-20
200	525	-4
200	526	6
200	527	-10
200	528	-12
200	529	10
200	530	-6
200	531	6
200	532	20
200	533	-2
200	534	8
200	535	-12
200	536	2
200	537	4
200	538	8
200	539	4
200	540	-14
200	541	14
200	542	-6
200	543	12
200	544	-18
200	545	-18
200	546	12
200	547	-24
200	548	8
200	549	-4
200	550	-12
200	551	26
200	552	-4
200	553	4
200	554	12
200	555	-8
200	556	12
200	557	-6
200	558	-2
200	559	8
200	560	-4
200	561	-8
200	562	-8
200	563	10
200	564	-8
200	565	18
200	566	12
200	567	8
200	568	2
200	569	2
200	570	-4
200	571	-4
200	572	-2
200	573	4
200	574	2
200	576	-2
200	577	-8
200	578	-16
200	579	8
200	580	-1
200	581	-1
200	582	2
200	587	1
200	591	-1
200	594	1
200	600	1
200	602	-1
200	603	-2
200	605	-1
200	607	1
200	608	-1
200	609	2
200	615	-3
200	625	-2
200	626	3
200	627	-3
200	628	1
200	631	-2
200	633	-1
200	634	1
200	636	1
200	649	1
200	651	1
200	655	-2
200	656	1
200	659	-6
200	660	5
200	661	-3
200	664	6
200	665	1
200	669	-3
200	670	-5
200	671	4
200	672	-1
200	673	1
200	674	1
200	675	1
200	676	-1
200	677	-2
200	679	2
200	680	-1
200	682	1
200	683	-1
200	684	-10
200	685	8
200	686	-3
200	687	-1
200	688	2
200	689	4
200	690	-3
200	691	-10
200	692	5
200	693	-3
200	696	3
200	697	1
200	698	-1
200	702	2
200	703	2
200	705	1
200	709	3
200	710	-1
200	711	-3
200	712	1
200	713	-3
200	714	4
200	717	-2
200	718	1
200	719	-3
200	720	-1
200	722	1
200	724	3
200	725	-3
200	726	2
200	728	-2
200	729	6
200	730	2
200	732	-2
200	733	-2
200	735	-1
200	736	6
200	739	-2
200	742	-3
200	745	-4
200	750	-1
200	751	1
200	752	-2
200	754	4
200	755	-3
200	756	-6
200	757	-4
200	758	1
200	761	-2
200	765	-1
200	767	1
200	768	-1
200	769	2
200	770	2
200	772	2
200	773	-4
200	774	-4
200	775	4
200	776	6
200	778	-4
200	779	-4
200	780	-3
200	782	-1
200	783	6
200	785	2
200	786	-2
200	787	-2
200	788	-2
200	789	-1
200	790	3
200	791	3
200	792	-4
200	793	-2
200	794	-1
200	795	2
200	796	5
200	797	2
200	798	1
200	799	1
200	800	1
200	801	-2
200	802	-3
200	803	7
200	805	-7
200	806	-12
200	807	1
200	808	1
200	812	7
200	813	10
200	814	-5
200	815	2
200	817	-10
200	818	1
200	820	-3
200	821	-9
200	822	-6
200	823	-2
200	824	2
200	825	-1
200	826	-11
200	827	3
200	829	4
200	830	7
200	831	13
200	832	-2
200	833	-2
200	834	2
200	835	-1
200	836	-5
200	837	4
200	838	2
200	840	-1
201	3	8
201	7	2
201	38	16
201	46	12
201	48	-12
201	50	-12
201	95	8
201	104	8
201	109	8
201	113	8
201	114	8
201	117	8
201	129	-6
201	130	-6
201	131	6
201	145	2
201	148	-2
201	156	-2
201	159	2
201	181	4
201	190	-4
201	192	4
201	193	-8
201	194	4
201	201	4
201	202	12
201	208	-2
201	213	-2
201	214	4
201	215	-2
201	217	4
201	218	-8
201	220	-8
201	223	8
201	241	-4
201	243	4
201	244	4
201	245	-4
201	247	-8
201	251	-4
201	257	4
201	258	4
201	259	8
201	260	-4
201	261	-4
201	263	4
201	264	-4
201	265	-4
201	266	-8
201	268	8
201	271	4
201	273	8
201	276	-4
201	280	-8
201	281	4
201	282	4
201	284	4
201	285	8
201	286	-4
201	288	4
201	290	-12
201	291	8
201	292	-4
201	293	-4
201	300	-1
201	301	3
201	319	-2
201	320	4
201	329	1
201	331	-2
201	334	-1
201	350	-2
201	355	-4
201	358	2
201	366	-2
201	368	2
201	378	2
201	379	4
201	382	2
201	384	-4
201	387	-2
201	393	-4
201	395	2
201	396	-4
201	400	-2
201	401	-2
201	404	2
201	407	2
201	413	-2
201	414	-4
201	416	6
201	417	2
201	418	-2
201	420	-2
201	423	1
201	426	6
201	427	2
201	428	4
201	429	2
201	434	-4
201	436	2
201	440	4
201	442	2
201	445	2
201	447	2
201	448	-6
201	449	4
201	453	-1
201	458	2
201	459	-4
201	460	1
201	461	-2
201	462	-4
201	465	2
201	466	2
201	468	-6
201	469	4
201	470	6
201	471	4
201	472	4
201	473	-4
201	477	6
201	482	-1
201	484	-1
201	487	-8
201	489	2
201	491	-1
201	492	2
201	494	-4
201	495	2
201	497	-4
201	498	-2
201	499	-2
201	500	-2
201	501	2
201	502	4
201	505	2
201	506	4
201	507	-4
201	508	-2
201	510	-8
201	512	2
201	513	4
201	514	-4
201	516	-8
201	518	-6
201	521	-2
201	522	-4
201	525	-4
201	526	-6
201	528	-2
201	529	4
201	530	-6
201	531	-8
201	532	2
201	534	4
201	535	2
201	536	4
201	537	-4
201	539	2
201	540	6
201	541	-2
201	542	-4
201	543	-10
201	545	2
201	546	2
201	547	-4
201	548	2
201	549	-6
201	553	6
201	555	-4
201	556	4
201	557	4
201	558	8
201	559	8
201	561	8
201	562	-2
201	563	4
201	565	6
201	566	-2
201	567	8
201	568	-6
201	570	-4
201	571	-8
201	572	2
201	573	-2
201	574	-2
201	575	2
201	578	-2
201	583	2
201	589	-1
201	590	-3
201	599	-3
201	604	-2
201	605	3
201	607	-1
201	608	2
201	609	-3
201	617	1
201	618	-3
201	627	2
201	629	-1
201	630	2
201	639	2
201	645	2
201	650	1
201	653	3
201	654	2
201	655	2
201	656	-2
201	657	2
201	659	-1
201	662	-2
201	664	1
201	665	1
201	666	2
201	668	2
201	669	-1
201	670	1
201	671	-2
201	677	2
201	682	1
201	684	1
201	686	-1
201	689	-1
201	690	2
201	691	1
201	692	-1
201	693	2
201	694	-3
201	695	-2
201	696	1
201	697	1
201	698	-1
201	699	-3
201	700	-1
201	701	2
201	703	-2
201	704	-4
201	706	-1
201	707	2
201	709	-2
201	710	3
201	711	1
201	713	-1
201	714	3
201	717	-1
201	719	2
201	720	2
201	721	-2
201	724	-1
201	728	2
201	731	-1
201	737	-3
201	738	3
201	739	1
201	740	-1
201	741	1
201	744	-1
201	746	2
201	747	1
201	750	6
201	751	-4
201	752	-1
201	753	1
201	754	2
201	756	1
201	757	-1
201	762	-4
201	764	-2
201	765	-1
201	766	1
201	767	1
201	769	6
201	770	1
201	772	2
201	773	-6
201	774	-1
201	775	-2
201	776	1
201	777	-1
201	778	1
201	779	2
201	780	-1
201	781	-4
201	782	1
201	783	3
201	784	2
201	785	1
201	786	-1
201	787	-2
201	789	1
201	790	1
201	791	-5
201	792	3
201	793	1
201	794	-6
201	795	-2
201	796	-1
201	798	-4
201	799	-4
201	800	4
201	803	2
201	804	6
201	805	4
201	806	2
201	807	-6
201	809	-6
201	811	1
201	812	2
201	813	-1
201	814	-2
201	815	5
201	816	1
201	817	3
201	818	-3
201	819	1
201	820	-1
201	822	1
201	823	2
201	824	2
201	825	5
201	827	-3
201	828	-3
201	830	-1
201	831	1
201	833	-2
201	834	-1
201	835	-4
201	836	-4
201	837	2
201	838	-4
201	839	2
201	840	-2
201	891	-4
201	897	-2
201	905	2
201	907	-2
202	35	4
202	56	-2
202	61	-4
202	67	8
202	70	-4
202	73	-4
202	88	4
202	97	4
202	107	-4
202	122	-4
202	123	4
202	125	-4
202	131	6
202	133	-2
202	135	-4
202	139	2
202	141	-2
202	149	2
202	160	-2
202	164	2
202	166	-4
202	167	4
202	169	2
202	184	-4
202	200	-2
202	209	-2
202	212	4
202	232	-4
202	242	-4
202	302	-1
202	318	1
202	323	2
202	327	-2
202	329	2
202	348	-2
202	349	2
202	353	-2
202	357	2
202	359	-2
202	360	2
202	362	-2
202	365	2
202	367	-2
202	372	-2
202	385	-2
202	388	2
202	389	-2
202	391	2
202	397	2
202	399	2
202	407	-4
202	408	2
202	418	-2
202	435	-2
202	436	2
202	457	2
202	465	2
202	467	2
202	469	2
202	476	2
202	478	2
202	485	-2
202	490	-2
202	492	-2
202	503	-2
202	506	-2
202	507	-2
202	513	-2
202	517	-2
202	539	-2
202	576	2
202	583	1
202	584	-1
202	587	1
202	591	1
202	592	1
202	594	-1
202	600	1
202	602	2
202	603	-1
202	605	-1
202	609	-1
202	617	1
202	618	-1
202	619	-1
202	622	-1
202	623	1
202	626	-1
202	627	1
202	631	3
202	633	-1
202	634	1
202	636	1
202	637	-2
202	649	1
202	650	-2
202	651	1
202	658	1
202	662	1
202	664	-1
202	669	2
202	670	3
202	671	-1
202	674	-1
202	677	-1
202	680	-3
202	682	-1
202	683	-2
202	687	2
202	691	1
202	692	-3
202	698	-1
202	705	1
202	706	-1
202	707	1
202	717	-3
202	719	-1
202	720	1
202	722	-1
202	742	1
202	748	2
202	749	-1
202	750	1
202	751	-1
202	755	1
202	756	1
202	768	2
202	776	1
202	785	2
202	798	1
202	799	1
202	812	1
202	836	-3
202	837	1
202	860	-4
202	862	4
202	863	-8
202	864	8
202	865	8
202	866	-8
202	878	8
202	879	-8
202	886	4
202	892	4
202	903	2
202	909	-2
202	919	-4
202	925	-2
202	929	2
203	52	-2
203	53	4
203	54	4
203	57	2
203	59	-4
203	79	-4
203	138	2
203	139	-2
203	149	-2
203	152	4
203	154	-2
203	168	-2
203	169	2
203	208	2
203	211	4
203	212	-4
203	221	4
203	222	-4
203	298	-2
203	299	-2
203	300	2
203	302	1
203	303	-2
203	310	-4
203	311	2
203	316	2
203	318	-3
203	319	-2
203	322	4
203	324	-2
203	327	2
203	328	2
203	330	-2
203	337	4
203	338	-2
203	343	-2
203	345	2
203	348	2
203	349	-2
203	351	-2
203	353	2
203	356	2
203	361	2
203	362	2
203	375	2
203	381	-2
203	394	2
203	395	2
203	418	2
203	422	2
203	431	-4
203	432	2
203	437	-4
203	441	4
203	442	-2
203	452	-2
203	463	-2
203	480	-2
203	488	-2
203	490	2
203	580	-1
203	581	-2
203	582	1
203	584	1
203	585	2
203	586	-1
203	589	-1
203	592	-1
203	593	1
203	598	3
203	604	-1
203	607	3
203	608	-1
203	609	1
203	610	-3
203	611	-1
203	613	1
203	615	-1
203	617	-1
203	619	2
203	620	-1
203	622	3
203	623	-2
203	624	-3
203	626	1
203	627	-1
203	635	-3
203	642	1
203	644	1
203	645	1
203	648	-1
203	657	1
203	663	1
203	668	-1
203	675	-3
203	676	1
203	677	1
203	699	-1
203	700	-1
203	706	1
203	708	1
203	716	-1
203	719	1
203	734	3
203	742	-1
203	746	-1
203	749	2
203	758	-1
203	860	4
203	863	8
203	865	-8
203	873	-2
203	877	-4
203	878	-8
203	880	4
203	888	4
203	898	2
203	899	-2
203	901	2
203	903	-2
203	911	2
203	916	4
203	929	-4
204	56	-2
204	57	2
204	59	-4
204	64	2
204	73	-4
204	79	-4
204	101	-4
204	133	2
204	136	-2
204	139	2
204	140	2
204	141	1
204	142	1
204	143	-2
204	145	2
204	149	-1
204	152	2
204	154	-2
204	159	2
204	161	-4
204	164	2
204	165	2
204	168	-2
204	169	4
204	172	2
204	175	-2
204	177	-2
204	181	2
204	186	-2
204	212	-4
204	221	4
204	229	2
204	248	6
204	252	2
204	302	1
204	305	-3
204	307	-1
204	308	-2
204	312	-3
204	313	3
204	314	2
204	316	2
204	317	-1
204	318	-2
204	319	-1
204	322	2
204	327	2
204	330	-2
204	332	-1
204	337	4
204	338	-2
204	348	2
204	349	-2
204	353	2
204	357	-1
204	362	1
204	363	-1
204	364	3
204	365	-1
204	366	-1
204	367	1
204	373	-3
204	374	1
204	375	2
204	377	2
204	381	-2
204	384	-1
204	390	1
204	394	2
204	395	1
204	418	2
204	431	-2
204	432	2
204	436	-2
204	437	-2
204	441	2
204	452	-2
204	464	2
204	467	-1
204	481	-3
204	490	2
204	583	-1
204	584	1
204	585	2
204	586	-1
204	587	-1
204	588	1
204	592	-1
204	593	-1
204	598	1
204	600	-1
204	602	-2
204	603	1
204	609	1
204	610	-2
204	611	-1
204	612	1
204	616	1
204	617	-1
204	618	1
204	619	2
204	621	-1
204	622	2
204	623	-2
204	624	-1
204	627	-1
204	635	-1
204	638	1
204	643	-1
204	644	1
204	647	1
204	648	-2
204	657	1
204	662	-1
204	667	-1
204	675	-3
204	676	1
204	677	1
204	700	1
204	707	-1
204	708	2
204	713	1
204	715	-2
204	716	-1
204	719	1
204	734	2
204	742	-1
204	749	2
204	755	-1
204	848	-5
204	849	-10
204	850	10
204	858	10
204	860	4
204	862	-2
204	863	8
204	864	-4
204	865	-8
204	866	4
204	878	-8
204	879	4
204	885	-2
204	896	3
204	903	-2
204	909	-2
204	911	2
204	919	2
204	925	2
204	929	-4
205	4	-3
205	35	4
205	55	-2
205	62	2
205	63	4
205	65	-2
205	70	-4
205	72	4
205	107	-4
205	122	-4
205	123	4
205	125	-4
205	127	-3
205	133	-2
205	138	2
205	141	-2
205	144	-2
205	146	2
205	164	-2
205	166	2
205	168	2
205	174	-2
205	180	-2
205	185	2
205	209	-2
205	211	2
205	224	2
205	228	2
205	231	2
205	232	-2
205	320	-1
205	323	1
205	324	-1
205	328	2
205	332	1
205	343	-1
205	345	1
205	357	2
205	363	1
205	365	2
205	367	-2
205	369	1
205	370	2
205	372	2
205	384	2
205	385	2
205	386	-2
205	389	-1
205	396	-1
205	397	1
205	399	1
205	407	-2
205	408	2
205	409	-1
205	421	2
205	435	-2
205	436	2
205	442	-2
205	467	2
205	469	2
205	478	1
205	485	-2
205	488	-1
205	496	-1
205	517	-2
205	539	2
205	576	1
205	580	-1
205	581	-2
205	582	1
205	587	1
205	592	1
205	594	1
205	600	1
205	602	2
205	603	-1
205	604	-1
205	608	-1
205	615	-1
205	625	-1
205	637	-1
205	638	-1
205	642	1
205	645	1
205	647	-1
205	650	-1
205	651	1
205	658	-1
205	668	-1
205	669	1
205	674	1
205	676	-1
205	680	-2
205	683	-1
205	687	2
205	691	-1
205	698	-1
205	699	-1
205	705	-1
205	707	1
205	709	1
205	713	-1
205	720	1
205	722	-1
205	732	-2
205	742	1
205	748	2
205	750	1
205	751	-1
205	755	1
205	758	-1
205	768	1
205	776	-1
205	785	2
205	791	-1
205	798	1
205	836	-2
205	837	1
205	862	2
205	864	4
205	866	-4
205	873	-1
205	877	-2
205	879	-4
205	880	2
205	886	-2
205	888	2
205	892	4
205	898	2
205	901	1
205	908	-2
205	919	-4
206	6	-2
206	23	18
206	30	8
206	35	-4
206	36	-4
206	46	-18
206	48	-18
206	49	-18
206	50	18
206	57	2
206	66	-4
206	67	4
206	69	4
206	71	4
206	79	-4
206	81	8
206	88	4
206	89	2
206	90	4
206	98	4
206	99	2
206	100	-4
206	102	-8
206	104	-4
206	107	4
206	111	4
206	117	4
206	122	4
206	123	-4
206	125	4
206	135	-2
206	136	-2
206	160	-2
206	166	-2
206	167	2
206	168	-2
206	169	2
206	182	4
206	183	4
206	184	-2
206	192	4
206	196	-2
206	199	4
206	200	-4
206	206	-2
206	207	-2
206	212	4
206	216	2
206	223	-2
206	232	-8
206	235	-2
206	239	2
206	240	-2
206	242	-4
206	245	2
206	257	2
206	259	2
206	268	-4
206	273	-8
206	274	4
206	280	4
206	281	-2
206	286	-2
206	287	-8
206	292	4
206	293	4
206	294	-2
206	302	-1
206	323	1
206	327	-2
206	333	2
206	348	-2
206	349	2
206	355	-2
206	372	-2
206	387	-2
206	388	4
206	389	-4
206	391	2
206	398	2
206	402	-8
206	404	-2
206	405	-2
206	413	2
206	423	-2
206	465	2
206	468	2
206	470	-2
206	478	4
206	490	-2
206	492	-2
206	493	-2
206	498	-2
206	509	-2
206	513	-2
206	514	-2
206	515	-2
206	522	-2
206	529	-2
206	533	-2
206	539	-2
206	541	-2
206	553	-2
206	557	-2
206	559	4
206	576	4
206	583	1
206	617	1
206	618	-1
206	632	-1
206	651	1
206	652	-1
206	658	1
206	659	1
206	660	1
206	662	1
206	664	-1
206	669	1
206	672	-2
206	678	-1
206	685	1
206	686	1
206	689	-1
206	691	1
206	692	-2
206	695	1
206	701	1
206	705	1
206	714	1
206	717	-2
206	725	-1
206	730	1
206	733	1
206	738	1
206	743	1
206	745	-1
206	756	1
206	768	1
206	774	-2
206	775	1
206	776	1
206	778	1
206	783	1
206	788	1
206	790	-1
206	794	4
206	803	1
206	806	1
206	807	1
206	812	1
206	841	-60
206	842	-120
206	843	120
206	844	120
206	860	-2
206	862	4
206	863	-4
206	864	8
206	865	4
206	866	-8
206	871	36
206	875	-4
206	878	4
206	879	-8
206	886	2
206	892	-4
206	903	2
206	911	2
206	925	-2
207	15	24
207	34	8
207	52	8
207	55	14
207	56	-4
207	57	4
207	62	-4
207	65	4
207	72	-8
207	85	12
207	133	-2
207	138	-6
207	140	2
207	141	-6
207	142	2
207	145	4
207	146	-6
207	147	2
207	149	4
207	151	-4
207	164	2
207	168	-2
207	171	4
207	211	-4
207	212	4
207	300	-4
207	301	2
207	302	-3
207	304	6
207	318	3
207	320	2
207	321	-2
207	324	4
207	326	2
207	327	-4
207	328	-4
207	330	-2
207	332	-2
207	343	2
207	344	-4
207	346	2
207	348	-2
207	357	4
207	362	-2
207	365	2
207	366	-2
207	370	-2
207	376	-2
207	417	-2
207	418	-2
207	422	-2
207	479	2
207	483	-4
207	580	3
207	581	2
207	582	-1
207	583	2
207	584	-4
207	587	1
207	589	2
207	590	-1
207	592	2
207	595	4
207	596	-2
207	600	1
207	602	1
207	604	1
207	608	1
207	609	-2
207	617	1
207	619	-2
207	620	1
207	621	-1
207	622	-1
207	625	2
207	626	-2
207	638	1
207	641	2
207	642	-1
207	644	1
207	647	1
207	699	1
207	704	1
207	758	1
207	759	2
207	845	-18
207	846	-12
207	847	12
207	853	-20
207	854	-8
207	855	8
207	856	24
207	859	-18
207	860	-8
207	861	24
207	862	8
207	868	-12
207	873	10
207	874	-12
207	877	4
207	878	8
207	879	-8
207	880	-4
207	881	6
207	883	-6
207	887	-4
207	888	-12
207	889	-4
207	890	12
207	895	-8
207	897	-6
207	898	-4
207	899	4
207	901	-6
207	902	4
207	903	6
207	904	8
207	905	-2
207	906	-10
207	908	6
207	912	-4
207	913	4
207	915	-2
207	917	-8
207	919	-4
207	920	-4
207	924	-2
207	925	-2
207	927	-8
207	929	2
208	12	6
208	56	-1
208	57	1
208	70	-2
208	73	-2
208	97	2
208	123	2
208	125	-2
208	133	-1
208	145	1
208	147	3
208	149	1
208	154	-2
208	159	2
208	163	-2
208	164	2
208	167	2
208	168	-2
208	169	1
208	179	-2
208	184	-2
208	229	2
208	238	2
208	301	1
208	344	-1
208	345	-1
208	349	2
208	353	-2
208	354	2
208	367	-2
208	384	-1
208	385	-1
208	389	-1
208	390	1
208	396	1
208	397	1
208	417	-1
208	436	2
208	450	-2
208	467	2
208	474	-1
208	479	1
208	488	1
208	490	-2
208	576	1
208	582	-1
208	587	1
208	596	-1
208	600	1
208	609	-1
208	618	-1
208	623	1
208	626	-1
208	641	1
208	657	1
208	662	1
208	667	-1
208	670	1
208	683	-1
208	687	1
208	692	-1
208	706	-1
208	713	1
208	749	-1
208	758	1
208	768	1
208	836	-1
208	846	-4
208	847	4
208	852	-6
208	854	-8
208	855	8
208	863	-8
208	864	8
208	865	8
208	866	-8
208	877	4
208	880	-4
208	881	2
208	883	-2
208	902	1
208	905	-1
208	909	-1
208	911	1
208	912	-1
208	915	-3
208	921	2
208	923	-2

==> anc/solution/allFGraphs.txt <==
x[1, 9]^3/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 9]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 8]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 2]*x[1, 9]*x[2, 9]*x[3, 4]*x[3, 8]*x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[5, 6]*x[5, 7]*x[6, 7])/(x[1, 2]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]^3/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7])/(x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 2]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 7]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 8]*x[5, 6]*x[5, 9]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[4, 6]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 2]*x[1, 9]*x[2, 9]*x[3, 8]^2*x[4, 7]*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8]*x[6, 7])/(x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 2]*x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[6, 7])/(x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 4]*x[3, 8]*x[4, 8]*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 4]*x[3, 8]*x[4, 8]*x[5, 6]*x[5, 7])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]^2/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 2]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[6, 7]/(x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 7]*x[2, 9]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 8]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 8]*x[5, 9]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6]^3)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[4, 7]*x[5, 6]^3)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^2*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 9]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[3, 4]*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[5, 6]*x[5, 7])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]^2/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 6]*x[3, 7]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[6, 7])/(x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 8]*x[4, 6]*x[4, 8]*x[5, 6]*x[5, 9]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 2]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 8]*x[5, 6]*x[5, 9]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^2*x[3, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^2*x[3, 6]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[4, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^2*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 7]*x[2, 8]*x[3, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]^3*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 5]*x[4, 7]^3*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[5, 6]^3)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6]^3)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6]^3)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6]^3)/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 7]*x[2, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]^2*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[2, 9]*x[3, 6]*x[3, 8]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 6]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]^2/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 4]*x[3, 8]*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]^2*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]*x[3, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]^2*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7]*x[5, 6]^3)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 4]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 9]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[3, 6]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]^2/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[2, 9]*x[3, 8]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[4, 5])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[5, 6]*x[5, 7])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[3, 4]*x[5, 6]*x[5, 7])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[6, 7]/(x[1, 2]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[3, 4]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 4]*x[3, 8]*x[5, 6]*x[5, 7])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]^3*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]^2*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 6]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[4, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[4, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[3, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[5, 6]^3)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6]^3)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 7]*x[2, 9]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6]^3)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 9]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 7]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[5, 6]^3)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[2, 9]*x[3, 8]^2*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[4, 6]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[4, 6]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 7]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]^2*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 6]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 6]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[3, 6]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]^2/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[5, 6]^3)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 4]*x[3, 8]*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]^2*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7]*x[5, 6]^3)/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]*x[3, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 6]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]^2*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[3, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 4]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6]^2)/(x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6]*x[5, 7])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6]*x[5, 7])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 4]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 5])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 3]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 9]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 5]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[5, 6]*x[5, 7])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]^2/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]^2/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 8]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[4, 5]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 8]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 8]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[3, 5]*x[4, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 8]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 7]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 6]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]^3*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]^2*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 6]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 6]*x[3, 8]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[3, 6]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 6]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 6]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 6]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 6]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 7]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^2*x[3, 7]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]^2*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]^2*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[3, 8]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6]^3)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 7]*x[2, 9]*x[3, 8]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6]^3)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 5]*x[3, 6]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 7]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[2, 9]*x[3, 8]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 6]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]^2*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]^2*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6]*x[5, 7])/(x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[2, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[3, 8]*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6]*x[5, 7])/(x[1, 2]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6]*x[5, 7])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 5])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 5])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6]^2)/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]^2/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 8]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]^2/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7])/(x[1, 2]*x[1, 4]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 5])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 8]/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 8]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 7]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 6]*x[4, 8]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 8]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[5, 6]/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 8]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 6]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
1/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 6]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]^2*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]^2*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]^2*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 6]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[2, 9]*x[3, 6]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 6]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]^2*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]^2*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]^2*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[2, 8]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 5])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 6]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]^2*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 5])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 5]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 5])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6]*x[5, 7])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[3, 5]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 7])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 7]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
x[1, 9]/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 8]*x[4, 9]*x[5, 7]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 7]*x[4, 5])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 8]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[4, 5])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^3)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 9]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 8]*x[2, 9])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 3])/(x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 9]*x[5, 9]*x[6, 9]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^3*x[3, 7]^3*x[4, 5]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[3, 9]*x[4, 7]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 8]*x[2, 9]*x[3, 7]^3*x[4, 5]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[3, 9]*x[4, 7]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 3]*x[2, 8]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^3*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 8]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 8]*x[2, 9]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 3]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 7]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 5]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 7]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^3*x[3, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 9]*x[3, 5]*x[3, 6]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 8]*x[2, 9]*x[3, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]^3*x[4, 5]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 8]*x[3, 9]*x[4, 7]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]^2*x[4, 5]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^3*x[3, 7]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]^3*x[5, 6]^3)/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 8]*x[2, 9]*x[3, 7]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 8]*x[2, 9]*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]^2*x[4, 5]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 2]*x[1, 9]*x[2, 9]*x[3, 8]^2*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 7]*x[1, 9]*x[2, 9]*x[3, 4]*x[3, 8]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 9]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^3*x[3, 7]^2*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^2*x[3, 7]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 7]^3*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 8]*x[2, 9]*x[3, 7]^2*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 3]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]^2*x[4, 5]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 7]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 2]*x[1, 9]*x[2, 9]*x[3, 8]^2*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 4]*x[3, 8]*x[4, 8]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[4, 7]^3*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 7]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[3, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]^2*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 8]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 7]*x[2, 8]*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]*x[3, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 6]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^2*x[3, 7]^2*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^2*x[3, 6]*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^2*x[4, 7]^2*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 7]*x[2, 9]*x[3, 4]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]^2*x[4, 5]*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^2*x[3, 7]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 7]*x[2, 8]*x[3, 8]*x[4, 5]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^3*x[2, 8]^2*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 9]*x[3, 4]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]^2*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]^2*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]^2*x[3, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 7]*x[2, 9]*x[3, 8]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 7]*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6]^3)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[3, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]^2*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[3, 8]*x[4, 7]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 7]*x[3, 9]*x[4, 6]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]^2*x[5, 6]^2)/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 5]*x[4, 6]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 8]*x[1, 9]*x[2, 9]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 7]*x[4, 5])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 9]*x[4, 7]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[3, 7]*x[4, 6]*x[5, 6])/(x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 7]*x[3, 8]^2*x[4, 7]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 7]*x[1, 8]*x[2, 3]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 7]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 8]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]^2*x[2, 8]*x[3, 8]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 8]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 7]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])
(x[1, 9]*x[2, 9]*x[3, 8]*x[4, 6]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 5]*x[3, 6]*x[3, 9]*x[4, 8]*x[4, 9]*x[5, 8]*x[5, 9]*x[6, 7]*x[6, 8]*x[6, 9]*x[7, 8]*x[7, 9]*x[8, 9])

==> anc/solution/coeffSolution.txt <==
40
26
-44
34
30
36
-20
0
0
0
0
0
-36
0
0
0
0
0
0
32
0
0
0
0
0
-108
0
-46
-138
0
0
0
0
0
0
0
-8
0
-8
16
-32
8
0
112
0
6
0
-6
6
-12
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-4
0
0
0
0
4
0
-4
4
-4
-4
0
0
-8
0
8
0
4
-4
0
0
16
0
0
0
32
-16
64
16
48
8
12
-8
-4
8
-4
4
16
0
2
2
0
4
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
4
0
0
4
0
0
0
0
-2
-2
0
2
0
0
0
0
0
0
0
4
-4
4
0
0
0
4
4
0
0
0
-4
2
6
0
0
0
0
-2
0
0
0
0
0
0
4
8
-4
-4
-8
0
-4
6
8
4
-4
4
-4
-8
-20
-12
20
4
16
8
36
-8
-12
18
-8
-20
6
-16
2
4
8
44
0
8
-8
6
-6
2
0
-10
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-2
0
2
0
0
-6
0
0
0
0
0
0
0
0
0
0
4
0
2
-6
0
2
2
-2
4
2
0
0
0
0
0
-2
8
0
2
-2
2
0
0
0
0
0
2
0
-4
4
-6
4
-2
0
0
0
0
0
0
0
0
0
0
0
-2
-2
0
-2
0
0
0
-4
0
0
0
0
-2
2
0
0
-2
0
2
0
0
-2
0
2
-12
-4
2
4
4
0
2
0
-8
0
-4
6
0
12
0
4
0
12
-6
6
12
-4
-2
-12
-8
4
-14
6
8
-2
0
-4
-8
-8
10
-8
-4
-4
-14
12
-8
-4
-8
-32
-30
8
0
-4
20
0
8
-10
-2
12
12
4
-2
-22
-12
16
-4
-8
8
-12
16
-18
6
-2
0
6
-4
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
2
4
-4
0
-2
0
0
0
0
2
0
0
0
0
0
0
0
-6
-2
0
0
2
0
-2
0
2
0
0
0
-2
0
-2
-4
0
2
-4
0
0
0
0
0
0
0
0
-4
-2
0
0
0
0
2
-4
-2
0
0
0
0
0
4
2
-4
2
0
0
2
0
0
0
0
0
0
-4
2
0
4
-4
-4
6
0
-2
-8
6
8
0
0
4
6
-4
10
6
-12
-6
0
2
0
0
-4
6
6
10
0
-8
24
-10
0
-10
4
2
2
6
-4
-10
-10
-2
0
0
4
-6
8
-8
4
2
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0

==> anc/solution/graphsGenus.txt <==
0
0
0
0
0
0
0
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2
2

==> anc/solution/symmetryFactors.txt <==
1/28
1/12
1/8
1/6
1/4
1/4
1/2
1/1296
1/288
1/96
1/96
1/72
1/72
1/48
1/48
1/48
1/48
1/48
1/32
1/32
1/24
1/24
1/24
1/24
1/24
1/24
1/18
1/18
1/18
1/16
1/16
1/16
1/16
1/16
1/16
1/16
1/16
1/16
1/16
1/16
1/16
1/16
1/16
1/16
1/12
1/12
1/12
1/12
1/12
1/12
1/12
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/6
1/6
1/6
1/6
1/6
1/6
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1/2
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1
1/960
1/960
1/960
1/480
1/288
1/96
1/96
1/80
1/80
1/80
1/72
1/72
1/64
1/64
1/64
1/48
1/48
1/40
1/36
1/32
1/32
1/32
1/32
1/32
1/32
1/32
1/28
1/24
1/24
1/24
1/24
1/24
1/16
1/16
1/16
1/16
1/16
1/16
1/16
1/16
1/12
1/12
1/12
1/12
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/8
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/4
1/2
1/2
1/2
1/2
1/2
1/2
1/2
